A field-inspired derivation of open string amplitudes

We propose a new method for computing $N$-point tree-level open string amplitudes, inspired by the field-theoretical perturbiner framework and bypassing world-sheet moduli integration. The construction rests on a weak associativity condition for a point-split, on-shell product of string vertices, introducing a binary-tree prescription with all physical channels manifest. The output is a multi-parametric series representation of the partial amplitude that is amenable to mass-level truncation and, therefore, numerical implementation. Besides the Veneziano amplitude, automatically represented by a dual-channel series with one free parameter, we present its five-point generalization, involving two free parameters and matched against known results in the literature. Higher multiplicities are obtained via the same systematic branching, with no separate input.

==> series_implementation.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    884178,      18876]
NotebookOptionsPosition[    856502,      18391]
NotebookOutlinePosition[    856971,      18410]
CellTagsIndexPosition[    856928,      18407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["A field-inspired derivation of string amplitudes", "Title",
 CellChangeTimes->{
  3.9933127609888144`*^9, {3.994590813741352*^9, 
   3.994590816485064*^9}},ExpressionUUID->"d2930258-ac6c-415a-a889-\
e17c665c250f"],

Cell["\<\
In this notebook, we provide numerical evidence supporting various results \
presented in our paper on four-point and five-point tree-level bosonic string \
amplitudes. For each amplitude, we perform two checks. First, we verify that \
our series representations reproduce previously known results: the Veneziano \
amplitude and the Saha\[Dash]Sinha formula from arXiv:2401.05733v5 [hep-th] \
at four points, and the Arkani-Hamed\[Dash]Figueiredo\[Dash]Remmen formula \
from arXiv:2412.20639v2 [hep-th] at five points. Second, since our \
representation is an infinite series depending on auxiliary parameters (one \
parameter \[Lambda] at four points, two parameters \[Alpha], \[Beta] at five \
points), we map out how the rate of convergence depends on where in this \
parameter space the series is evaluated.\
\>", "Text",
 CellChangeTimes->{{3.994655907502591*^9, 3.994655999840653*^9}, {
  3.99475470544725*^9, 
  3.9947547078980303`*^9}},ExpressionUUID->"ffd1f13d-6ce1-481f-be79-\
67ee3dd506fd"],

Cell[CellGroupData[{

Cell["Four-point tachyon partial amplitude. ", "Chapter",
 CellChangeTimes->{
  3.994489255800997*^9, {3.9945532656973457`*^9, 
   3.994553268483863*^9}},ExpressionUUID->"5257bb0a-6e50-49a6-a23f-\
f5f979316d06"],

Cell[TextData[{
 "The expression for the four-point tachyon amplitude in our presentation \
takes the following form,\n\n\t\t\t\t\t\t\t",
 Cell[BoxData[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        StyleBox["A", "TI"], 
        RowBox[{"(", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], ")"}], "\[LongEqual]", 
        
        FractionBox["1", 
         RowBox[{
           SubscriptBox["\[ScriptL]", "0"], "(", 
           SubscriptBox["\[Lambda]", "1"], ")"}]], 
        SuperscriptBox[
         RowBox[{"(", 
           SubscriptBox["\[Lambda]", "1"], ")"}], 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "12"], "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"1", "+", 
             FractionBox[
              SubscriptBox["\[Lambda]", "1"], "2"]}], ")"}], 
         RowBox[{"2", "-", 
           SubscriptBox[
            StyleBox["s", "TI"], "12"], "-", 
           SubscriptBox[
            StyleBox["s", "TI"], "23"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"1", "-", 
             FractionBox[
              SubscriptBox["\[Lambda]", "1"], "2"]}], ")"}], 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "23"], "-", "2"}]], "+", 
        FractionBox["1", 
         RowBox[{
           SubscriptBox["\[ScriptL]", "0"], "(", 
           SubscriptBox["\[Lambda]", "2"], ")"}]], 
        SuperscriptBox[
         RowBox[{"(", 
           SubscriptBox["\[Lambda]", "2"], ")"}], 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "23"], "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"1", "+", 
             FractionBox[
              SubscriptBox["\[Lambda]", "2"], "2"]}], ")"}], 
         RowBox[{"2", "-", 
           SubscriptBox[
            StyleBox["s", "TI"], "12"], "-", 
           SubscriptBox[
            StyleBox["s", "TI"], "23"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"1", "-", 
             FractionBox[
              SubscriptBox["\[Lambda]", "2"], "2"]}], ")"}], 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "12"], "-", "2"}]], "."}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "A(1,2,3,4)=\n\\frac{1}{\\ell_0(\\lambda_1)}\n(\\lambda_1)^{s_{12}-1}\n\
\\left(1+\\frac{\\lambda_1}{2}\\right)^{2-s_{12}-s_{23}}\n\
\\left(1-\\frac{\\lambda_1}{2}\\right)^{s_{23}-2}\n+\n\
\\frac{1}{\\ell_0(\\lambda_2)}\n(\\lambda_2)^{s_{23}-1}\n\
\\left(1+\\frac{\\lambda_2}{2}\\right)^{2-s_{12}-s_{23}}\n\
\\left(1-\\frac{\\lambda_2}{2}\\right)^{s_{12}-2}.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"]], "Input",
  CellChangeTimes->{
   3.993313316353224*^9, {3.993313352732614*^9, 3.9933133565171432`*^9}, {
    3.993313400222681*^9, 3.993313429090138*^9}},ExpressionUUID->
  "9c7d42f8-9ae8-4601-b7a2-0fe298709682"]
}], "Text",
 CellChangeTimes->{
  3.993351500629381*^9, {3.993352705064818*^9, 3.993352708514825*^9}, {
   3.993567517680957*^9, 3.993567572824486*^9}, {3.994215485883244*^9, 
   3.994215490521883*^9}, {3.994553279546582*^9, 3.9945532888413*^9}, {
   3.9947408597431*^9, 
   3.994740861649877*^9}},ExpressionUUID->"7c3fa36a-42e9-4d86-b27a-\
b6c0a5c5648d"],

Cell[TextData[{
 "Here, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], "12"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "s_{12}, s_{23}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "10383d63-85a8-4a10-8fe9-2a1121ada32e"],
 " are the kinematic variables, while ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Lambda]", "1"], TraditionalForm], "errors" -> {}, 
     "input" -> "\\lambda_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "94e3db66-8c79-4b44-974d-7903f170312c"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Lambda]", "2"], TraditionalForm], "errors" -> {}, 
     "input" -> "\\lambda_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60d0c66c-ae47-4e2b-bf97-ce0387766d32"],
 " are two parameters related by\n \t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\n \t\t\
\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", "2"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"4", "-", "2", 
            SubscriptBox["\[Lambda]", "1"]}], 
          RowBox[{"3", "+", "2", 
            SubscriptBox["\[Lambda]", "1"]}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\lambda_2=\\frac{4-2\\lambda_1}{3+2\\lambda_1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a47a7d71-b5d3-43aa-aa72-dce932d0cb84"],
 ". \n \t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\nThus, the solution effectively \
depends on only one independent parameter. We take  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Lambda]", "1"], TraditionalForm], "errors" -> {}, 
     "input" -> "\\lambda_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f923af40-2891-4d86-aba7-8bd46b0df0c4"],
 "=\[Lambda] to be the independent variable. Our goal in this section is to \
numerically demonstrate that A(1,2,3,4) is the Veneziano amplitude, which \
admits the well-known Beta function representation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["B", "TI"], 
         RowBox[{"[", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], "-", "1", ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"], "-", "1"}], "]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> "B[s_{12}-1,s_{23}-1]", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d026ab67-8c3d-4f91-9445-ddb9d50dd60b"],
 ".  To see this, we first note that the operator ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[ScriptL]", "0"], "(", 
         SubscriptBox["\[Lambda]", 
          StyleBox["i", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\ell_0(\\lambda_i)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "99540424-6f02-46ee-9ea4-e0a330c631ba"],
 " counts the exponent of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Lambda]", 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d0b9a4f6-7492-45c8-b0b9-b2ad52006c19"],
 ". To evaluate the amplitude using this formula, we Taylor expand all the \
factors about ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", "1"], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "\\lambda_1=0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7ef8e6a9-b7fc-4025-9344-ef82eac81db0"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", "2"], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "\\lambda_2=0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f63b315c-719b-4732-a423-8b3bad7f6274"],
 ". Although these expressions are compactly written, they are in fact \
infinite series in disguise. The advantage of this representation is that it \
provides a clear level-truncation scheme for calculating the contribution of \
each string state to the amplitude. Further this furnishes a new \
representation of Beta function given by\n\t\n\t\t\t\t\t\t\t\t\t\t\t ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["B", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["s", "TI"], "-", "1", ",", 
             StyleBox["u", "TI"], "-", "1", ";", "\[Lambda]"}], ")"}], 
         "\[LongEqual]", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["N", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
          LimitsPositioning -> True], " ", 
         FractionBox["1", 
          RowBox[{
            StyleBox["s", "TI"], "+", 
            StyleBox["N", "TI"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", "\[Lambda]", ")"}], 
          RowBox[{
            StyleBox["s", "TI"], "+", 
            StyleBox["N", "TI"], "-", "1"}]], 
         SubscriptBox[
          StyleBox["C", "TI"], 
          StyleBox["N", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["s", "TI"], ",", 
             StyleBox["u", "TI"]}], ")"}], "+", 
         FractionBox["1", 
          RowBox[{
            StyleBox["u", "TI"], "+", 
            StyleBox["N", "TI"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             RowBox[{"4", "-", "2", "\[Lambda]"}], 
             RowBox[{"2", "+", "3", "\[Lambda]"}]], ")"}], 
          RowBox[{
            StyleBox["u", "TI"], "+", 
            StyleBox["N", "TI"], "-", "1"}]], 
         SubscriptBox[
          StyleBox["C", "TI"], 
          StyleBox["N", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["u", "TI"], ",", 
             StyleBox["s", "TI"]}], ")"}]}], TraditionalForm], "errors" -> {},
      "input" -> 
     "B(s-1,u-1;\\lambda)=\\sum_{N=0}^{\\infty}\\,\\frac{1}{s+N-1}\\left(\\\
lambda\\right)^{s+N-1}C_{N}(s,u)\n\
+\\frac{1}{u+N-1}\\left(\\frac{4-2\\lambda}{2+3\\lambda}\\right)^{u+N-1}C_{N}(\
u,s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "375067d2-2afd-4c5b-a674-9b5e802b5ca8"],
 "\t\n\nAn alternative series representation for the Beta function was \
previously obtained by Saha and Sinha in arXiv:2401.05733v5 [hep-th].  For \
uniformity of notation, we denote our formula, the Saha-Sinha formula and the \
Euler beta function respectively by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "GJK"], TraditionalForm], "errors" -> {}, 
     "input" -> "B_{\\text{GJK}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "84f995fa-20bd-4a3e-ae69-f5638bbe101b"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "SS"], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{\\text{SS}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b725fb99-05bc-47b8-8f7a-d86c7f4d0df9"],
 ", and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["B", "TI"], TraditionalForm], "errors" -> {}, "input" -> "B", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1982e10f-4223-4ecd-a5e6-3965e0a84557"],
 ". These are related to one another by appropriate shifts of the kinematic \
variables ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], "12"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "s_{12}, s_{23}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e2c5e44f-95cf-4819-902f-bf90c5e051c4"],
 ", which are so incorporated such that\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "GJK"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"]}], ")"}], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["B", "TI"], "SS"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"]}], ")"}], "\[LongEqual]", 
         StyleBox["B", "TI"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "B_{\\text{GJK}}(s_{12},s_{23})= \
B_{\\text{SS}}(s_{12},s_{23})=B(s_{12},s_{23})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c9352b99-a112-45f0-a31c-2b17f4cadd42"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.993313455483037*^9, 3.993313543130726*^9}, {
   3.993313615682029*^9, 3.9933136767367277`*^9}, {3.993313732377906*^9, 
   3.993313833224875*^9}, {3.993313905857706*^9, 3.993314093092031*^9}, {
   3.993314123656361*^9, 3.993314170886242*^9}, {3.993351016566524*^9, 
   3.9933511076183033`*^9}, {3.993351142821413*^9, 3.9933512282902107`*^9}, {
   3.993351300910219*^9, 3.9933514317331657`*^9}, {3.99335154963757*^9, 
   3.993351875723785*^9}, {3.993355812608107*^9, 3.993355818543956*^9}, {
   3.9934351539896307`*^9, 3.993435263701529*^9}, 3.99343594427708*^9, {
   3.993442235550994*^9, 3.993442375646887*^9}, {3.99344737047672*^9, 
   3.993447437960438*^9}, {3.9934475144789057`*^9, 3.993447624811039*^9}, {
   3.99356747993186*^9, 3.993567507804545*^9}, {3.993567589800383*^9, 
   3.993567591556685*^9}, {3.993567699192786*^9, 3.993567781764683*^9}, {
   3.9935678404873533`*^9, 3.9935679588117113`*^9}, {3.9942155433005466`*^9, 
   3.994215566131342*^9}, 3.994410996404683*^9, {3.994488172389008*^9, 
   3.994488321520859*^9}, {3.994488353668129*^9, 3.994488533999238*^9}, {
   3.9944886885774107`*^9, 3.994488693106207*^9}, {3.9945533175292587`*^9, 
   3.994553318951208*^9}, {3.994553356470023*^9, 3.994553418888081*^9}, {
   3.9945538416146793`*^9, 3.994553843012231*^9}, {3.994563274213195*^9, 
   3.994563284698142*^9}, {3.99456332222156*^9, 3.99456370489508*^9}, {
   3.994563783888329*^9, 3.994563845507779*^9}, {3.99456671017113*^9, 
   3.9945667300554857`*^9}, {3.994566966389838*^9, 3.9945669686629677`*^9}, {
   3.9945772814433613`*^9, 3.99457732046286*^9}, 3.994640852574677*^9, 
   3.994640938585033*^9, 3.99464099902838*^9, {3.994656025702442*^9, 
   3.994656069074712*^9}, {3.994656119763239*^9, 3.994656145984466*^9}, {
   3.994656186409939*^9, 3.9946562246493196`*^9}, {3.9946562634159107`*^9, 
   3.994656347972309*^9}, {3.994656388284039*^9, 3.9946563890665407`*^9}, {
   3.99465643587713*^9, 3.99465645010855*^9}, {3.9946566133065643`*^9, 
   3.994656646655333*^9}, 
   3.994740866106848*^9},ExpressionUUID->"cf8d0108-8ee0-459f-a8d3-\
1c008940aba2"],

Cell[CellGroupData[{

Cell["Four-point code ", "Section",
 CellChangeTimes->{{3.994488706141078*^9, 3.994488708110713*^9}, {
  3.994488869369866*^9, 3.9944888782766237`*^9}, {3.994553447212644*^9, 
  3.994553447664587*^9}},ExpressionUUID->"b676aba9-ef7d-411b-ae49-\
efe3bdf74601"],

Cell[TextData[{
 "`BGJK` represents the (partial) four point tachyon amplitude. It has five \
arguments in all. The first two are the Mandelstam variables ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["s", "TI"], "12"], TraditionalForm], "errors" -> {}, "input" -> 
     "s_{12}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f1054a8e-f71b-4d0d-961c-96df56af7a3e"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["s", "TI"], "23"], TraditionalForm], "errors" -> {}, "input" -> 
     "s_{23}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "11f1cef4-d616-4e26-97f4-6656fd8a91ce"],
 ". The third argument, \[OpenCurlyQuote]max\[CloseCurlyQuote] is a positive \
integer that specifies the maximum mass level retained in the calculation. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["s", "TI"], "12"], TraditionalForm], "errors" -> {}, 
      "input" -> "s_{12}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "and", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["s", "TI"], "23"], TraditionalForm], "errors" -> {}, 
      "input" -> "s_{23}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], TraditionalForm]],ExpressionUUID->
  "3e96df8c-eec8-4ba9-8803-336f5cca0ac4"],
 " are the generalized Mandelstam variables, while ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox["\[Lambda]", "1"], TraditionalForm], "errors" -> {}, 
      "input" -> "\\lambda_1", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " ", "and", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox["\[Lambda]", "2"], TraditionalForm], "errors" -> {}, 
      "input" -> "\\lambda_2", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "f2f02bc4-ddbd-42e6-9e64-5945389f8aef"],
 " are the parameters introduced above. The fourth argument is the parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Lambda]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "acb263ed-0482-4492-a684-ea2b04de4559"],
 " (allowed region ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"0", "<", "\[Lambda]", "<", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "0<\\lambda<2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8f34975b-5b21-414d-a496-cff7b30bcd9f"],
 "). The last argument sets the precision. We keep the numerical precision at \
200 decimal places for many of the examples we show below. The user can \
change this depending on their needs. Additionally, we defer the numerical \
evaluation until the very end to avoid rounding errors and ensure the \
accuracy of the final result."
}], "Text",
 CellChangeTimes->{{3.9944887303938313`*^9, 3.994488795437194*^9}, {
   3.994553465982699*^9, 3.994553481860552*^9}, {3.994553514240324*^9, 
   3.994553556587172*^9}, {3.994553650763709*^9, 3.994553657185223*^9}, {
   3.994553743178163*^9, 3.9945538143873034`*^9}, {3.994553880127022*^9, 
   3.994553989274707*^9}, {3.994554019699698*^9, 3.994554144073138*^9}, 
   3.994554294636011*^9, {3.9945593988878727`*^9, 3.994559430065072*^9}, {
   3.994563237075986*^9, 3.994563248902619*^9}, {3.994563866503539*^9, 
   3.994563872944895*^9}, {3.994638469162952*^9, 3.994638473134982*^9}, {
   3.994639740746553*^9, 3.994639857737646*^9}, {3.9946511447162027`*^9, 
   3.9946511463974*^9}, {3.9946850992384*^9, 3.9946851009236507`*^9}, {
   3.994733891819351*^9, 3.9947339824680777`*^9}, {3.994740983624798*^9, 
   3.994740985200295*^9}, 
   3.994741071395463*^9},ExpressionUUID->"8df5428e-b696-4548-97dd-\
fe308d99e7f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BGJK", "[", 
     RowBox[{"s12_", ",", "s23_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]_", ",", 
      "precision_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "factors", ",", "ser", ",", "coeffs"}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
        "*)"}], 
       RowBox[{
        RowBox[{"factors", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Alpha]", "/", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s12"}], "-", "s23"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "0", ",", "max"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Alpha]", "/", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s23", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "0", ",", "max"}], "}"}]}], "]"}]}]}],
           "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Multiply", " ", "truncated", " ", "series"}], "*)"}], 
        RowBox[{"ser", "=", 
         RowBox[{"Fold", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
           "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Extract", " ", "coefficients"}], "*)"}], 
        RowBox[{"coeffs", "=", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{"ser", ",", 
           RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               SuperscriptBox["\[Lambda]", 
                RowBox[{"m", "+", "s12"}]], 
               RowBox[{"m", "+", "s12"}]], ")"}], 
             RowBox[{"coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"m", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
          "precision"}], "]"}]}]}], "]"}], "+", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "factors", ",", "ser", ",", "coeffs"}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
        "*)"}], 
       RowBox[{
        RowBox[{"factors", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Alpha]", "/", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s12"}], "-", "s23"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "0", ",", "max"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Alpha]", "/", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s12", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "0", ",", "max"}], "}"}]}], "]"}]}]}],
           "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Multiply", " ", "truncated", " ", "series"}], "*)"}], 
        RowBox[{"ser", "=", 
         RowBox[{"Fold", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
           "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Extract", " ", "coefficients"}], "*)"}], 
        RowBox[{"coeffs", "=", 
         RowBox[{"CoefficientList", "[", 
          RowBox[{"ser", ",", 
           RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"m", "+", "s23"}]], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"4", "-", 
                 RowBox[{"2", "\[Lambda]"}]}], 
                RowBox[{"2", "+", 
                 RowBox[{"3", "\[Lambda]"}]}]], ")"}], 
              RowBox[{"m", "+", "s23"}]], 
             RowBox[{"coeffs", "[", 
              RowBox[{"[", 
               RowBox[{"m", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
          "precision"}], "]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.994216011883153*^9, 3.994216096187608*^9}, {
  3.994216128285787*^9, 3.994216157832142*^9}, {3.994216612518779*^9, 
  3.994216640614306*^9}, {3.9945638973762293`*^9, 3.994563900800797*^9}, {
  3.9945773664866457`*^9, 3.994577466351529*^9}, {3.994638478828409*^9, 
  3.994638483495069*^9}, {3.994650639365473*^9, 3.9946506595290937`*^9}, {
  3.994650736424982*^9, 3.994650776093828*^9}, {3.99468505178785*^9, 
  3.9946850554409523`*^9}, {3.994685107396113*^9, 3.994685134802565*^9}, {
  3.994740993692412*^9, 3.994741031648436*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ffbcb22d-bde7-47cd-9a8b-79a825ac90bf"],

Cell[CellGroupData[{

Cell["Error function ", "Subsection",
 CellChangeTimes->{{3.994488911562204*^9, 
  3.994488916289225*^9}},ExpressionUUID->"18230abd-f689-4466-beed-\
c1e2d8af9534"],

Cell[TextData[{
 "We now define an error function that quantifies the deviation from the \
exact result, namely the Veneziano amplitude, when only states up to a given \
mass level M are included\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], "4"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"], ",", 
             StyleBox["M", "TI"], ",", "\[Lambda]"}], ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            SubscriptBox[
             StyleBox["B", "TI"], "GJK"], 
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["s", "TI"], "12"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "23"], ",", 
                StyleBox["M", "TI"], ",", "\[Lambda]"}], ")"}], "-", 
            StyleBox["B", "TI"], 
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["s", "TI"], "12"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "23"]}], ")"}]}], 
          RowBox[{
            StyleBox["B", "TI"], "(", 
            RowBox[{
              SubscriptBox[
               StyleBox["s", "TI"], "12"], ",", 
              SubscriptBox[
               StyleBox["s", "TI"], "23"]}], ")"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "E_4 (s_{12},s_{23},M,\\lambda) =\\frac{B_{\\text{GJK}}(s_{12},s_{23},M,\
\\lambda)-B(s_{12},s_{23})}{B(s_{12},s_{23})}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "26151560-16c2-4c18-b74f-cd4a53118ea2"],
 "\n\nThis can also be thought of as the contribution of the higher-mass \
states that we did not include relative to the total amplitude.  As a sample \
we can vary M and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", 
    TemplateBox[<|
     "boxes" -> FormBox["\[Lambda]", TraditionalForm], "errors" -> {}, 
      "input" -> "\\lambda", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "<", "2"}], TraditionalForm]],ExpressionUUID->
  "8526aa4d-f223-4a49-b4d5-d12d2d6616f5"],
 " to see how the convergence happens. We demonstrate that convergence \
requires inclusion of many more states when ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Lambda]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d9a0f2bb-bafb-459b-81c1-d2e0df791063"],
 " is near \[OpenCurlyDoubleQuote]boundary\[CloseCurlyDoubleQuote] as \
compared to the optimum value of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Lambda]", "\[LongEqual]", 
         FractionBox["2", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda=\\frac{2}{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ded30102-ff15-4db6-95f1-ba618313ea8f"],
 ". "
}], "Text",
 CellChangeTimes->{{3.993351913286991*^9, 3.99335207044565*^9}, {
   3.993352113153277*^9, 3.993352262366802*^9}, {3.993435499515327*^9, 
   3.993435505495139*^9}, {3.993435537654166*^9, 3.993435612154566*^9}, {
   3.993435668564073*^9, 3.99343575802031*^9}, {3.9935681402490673`*^9, 
   3.9935681501118393`*^9}, {3.993622653509383*^9, 3.993622666178565*^9}, {
   3.9942166811322002`*^9, 3.9942169240390797`*^9}, {3.99421709346094*^9, 
   3.994217120709858*^9}, {3.994217187493217*^9, 3.994217190941216*^9}, {
   3.9942172286460543`*^9, 3.994217275805737*^9}, {3.994217863767158*^9, 
   3.99421786461526*^9}, 3.994218271772663*^9, {3.994488953821204*^9, 
   3.994489051331929*^9}, {3.99455435181266*^9, 3.994554406221161*^9}, 
   3.994554458597371*^9, {3.994639890902153*^9, 3.994639892073354*^9}, {
   3.994639957149157*^9, 3.9946399726175127`*^9}, {3.9946400081159897`*^9, 
   3.994640038465575*^9}, {3.994640113223917*^9, 3.994640118514529*^9}, {
   3.9946401641205883`*^9, 
   3.9946401679212313`*^9}},ExpressionUUID->"29de0c8c-3816-4e32-ae06-\
d1814bbb85a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
    "s12_", ",", "s23_", ",", "M_", ",", "\[Lambda]_", ",", "precision_"}], 
    "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
      "s12", ",", "s23", ",", "M", ",", "\[Lambda]", ",", "precision"}], 
      "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{"s12", ",", "s23"}], "]"}], ",", "precision"}], "]"}]}], 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Beta", "[", 
       RowBox[{"s12", ",", "s23"}], "]"}], ",", "precision"}], "]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.994217279942062*^9, 3.9942173171019793`*^9}, {
   3.994217902679243*^9, 3.9942179031666937`*^9}, {3.994577086277939*^9, 
   3.994577090598024*^9}, {3.9945775119248943`*^9, 3.994577532321768*^9}, 
   3.994578348770666*^9, {3.9946519944236803`*^9, 3.9946519990402317`*^9}, {
   3.994652094643487*^9, 3.994652095123538*^9}, {3.994653032835957*^9, 
   3.9946531210773697`*^9}, {3.994685167461574*^9, 3.994685172257972*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"69a60315-df91-4148-bc74-30d88d173cb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["A sample test: Evaluation of \[Pi] ", "Subsection",
 CellChangeTimes->{{3.993435795060652*^9, 3.99343581180375*^9}, 
   3.994640188978904*^9},ExpressionUUID->"07888c2a-2a73-45a7-b831-\
5b5665b36292"],

Cell["We know that B(1/2,1/2)=\[Pi]. Let us test it using our formula", "Text",
 CellChangeTimes->{{3.993435822273987*^9, 3.9934358266561337`*^9}, {
  3.993435887819975*^9, 3.9934358971979027`*^9}, {3.9946865331893473`*^9, 
  3.994686578017329*^9}},ExpressionUUID->"af6a784b-c243-4be0-b49e-\
c40943ec2ead"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "16", ",", 
   RowBox[{"2", "/", "3"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.99468659637497*^9, 3.994686602705798*^9}, {
  3.994686661983983*^9, 3.9946866733717422`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0d83c763-e90f-4492-b9d9-6c9f031c8784"],

Cell[BoxData["3.1415926539084863993`10."], "Output",
 CellChangeTimes->{
  3.994686603378851*^9, {3.994686663828924*^9, 3.994686679111725*^9}, 
   3.994741040515706*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"6306f5ff-8e20-48ca-95ea-fcc606ecc3e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9946866151133823`*^9, 3.994686620269784*^9}, {
  3.994686667506171*^9, 3.994686676060485*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"31edce08-43f1-4e52-acfb-c9389322b47a"],

Cell[BoxData["3.14159265358979323845859885078191098273`10."], "Output",
 CellChangeTimes->{{3.994686616394761*^9, 3.994686621072451*^9}, {
   3.994686668782875*^9, 3.994686676678974*^9}, 3.994741043703651*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"c011b678-2843-4b7f-82d6-678b716e64b0"]
}, Open  ]],

Cell["\<\
Thus, we we see that we have a ten decimal point agreement at a cut off of 16 \
as mentioned in the paper. Consider now \[Pi] to 200 decimal place. \
\>", "Text",
 CellChangeTimes->{{3.994686628240347*^9, 3.9946866512478848`*^9}, {
  3.994686690333848*^9, 
  3.9946867881152983`*^9}},ExpressionUUID->"8786d82b-a6b1-4a58-ab9c-\
5824cfe0eff0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", ",", "200"}], "]"}]], "Input",
 CellChangeTimes->{{3.994217347905457*^9, 3.994217349205736*^9}, {
  3.994217489977777*^9, 3.994217490438216*^9}, {3.994581498471937*^9, 
  3.994581499637426*^9}, {3.99458234457767*^9, 3.9945823449790688`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"173dc83c-6c9d-425e-82d9-9bcf33eb528a"],

Cell[BoxData["3.\
141592653589793238462643383279502884197169399375105820974944592307816406286208\
998628034825342117067982148086513282306647093844609550582231725359408128481117\
45028410270193852110555964462294895493038196442881097567`200."], "Output",
 CellChangeTimes->{{3.994217330169939*^9, 3.994217349946537*^9}, 
   3.994217496971743*^9, 3.9945814120027723`*^9, 3.994581500252836*^9, 
   3.99458234577041*^9, 3.9946522684299107`*^9, 3.994741046610937*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a39acc31-7a14-4b34-8612-3b40c0c323a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "412", ",", 
   RowBox[{"2", "/", "3"}], ",", "200"}], "]"}]], "Input",
 CellChangeTimes->{{3.99457755329314*^9, 3.99457756732047*^9}, {
  3.99458148199191*^9, 3.994581545719749*^9}, {3.994582338648769*^9, 
  3.994582351421734*^9}, {3.994650826256936*^9, 3.994650828314114*^9}, {
  3.994654088554443*^9, 3.994654093246057*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"23fc5974-bb9e-4fad-9d70-066a2aaf64ff"],

Cell[BoxData["3.\
141592653589793238462643383279502884197169399375105820974944592307816406286208\
998628034825342117067982148086513282306647093844609550582231725359408128481117\
45028410270193852110555964462294895493038198233087510103`200."], "Output",
 CellChangeTimes->{
  3.994577567871418*^9, {3.994581460096731*^9, 3.994581546400113*^9}, {
   3.994582339662141*^9, 3.9945823519772882`*^9}, 3.994650829644991*^9, 
   3.99465227084109*^9, 3.994654093872363*^9, 3.9947410493973083`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c4039c6d-c5a5-46f3-a2cd-14edd89240c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "768", ",", 
   RowBox[{"1", "/", "3"}], ",", "200"}], "]"}]], "Input",
 CellChangeTimes->{{3.993436162585462*^9, 3.9934361627563763`*^9}, {
  3.993436202237842*^9, 3.9934362775009727`*^9}, {3.9942175760649357`*^9, 
  3.994217576935144*^9}, {3.994577587027747*^9, 3.994577590030106*^9}, {
  3.994651962668941*^9, 3.994651964713174*^9}, {3.9946540958021317`*^9, 
  3.994654100352736*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3fa4f77d-6efa-4e4e-8983-2bbcfae505d2"],

Cell[BoxData["3.\
141592653589793238462643383279502884197169399375105820974944592307816406286208\
998628034825342117067982148086513282306647093844609550582231725359408128481117\
45028410270193852110555964462294895493038199377522186317`200."], "Output",
 CellChangeTimes->{
  3.9934361636046762`*^9, {3.993436203664565*^9, 3.993436278152066*^9}, {
   3.994217571395105*^9, 3.9942175777513437`*^9}, 3.9945775913031807`*^9, 
   3.9945823590344954`*^9, 3.994651965703347*^9, 3.9946522731346083`*^9, 
   3.994654101211157*^9, 3.994741052174501*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8d1763ae-53e7-4b8d-b1dd-da98059dab5c"]
}, Open  ]],

Cell["\<\
Thus, we find that for M=412, using a working precision of 200 digits, the \
series reproduces \[Pi] to 200 decimal places when \[Lambda]=2/3. In \
contrast, for \[Lambda]=1/3, achieving the same accuracy requires M=768. The \
user can vary both the working precision and the truncation level M to \
determine how many string states are needed, according to our formula, to \
reconstruct \[Pi]  to the desired precision.
\
\>", "Text",
 CellChangeTimes->{{3.994640340694886*^9, 
  3.994640395282446*^9}},ExpressionUUID->"89801010-3d56-4a8b-a780-\
fc13b7aaec00"],

Cell[CellGroupData[{

Cell["Zeros of beta function (sample)", "Subsubsection",
 CellChangeTimes->{{3.994686837067033*^9, 3.994686842132615*^9}, 
   3.9946876255108147`*^9, {3.994734349164123*^9, 
   3.994734365956462*^9}},ExpressionUUID->"7fcf5863-3e89-4ff2-83f7-\
083697f1e119"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"2", "/", "3"}], ",", 
   RowBox[{
    RowBox[{"-", "10"}], "-", 
    RowBox[{"2", "/", "3"}]}], ",", "34", ",", 
   RowBox[{"2", "/", "3"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.994686850346991*^9, 3.994686857018869*^9}, {
  3.9947341122041388`*^9, 3.994734190219858*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2bd2277e-226f-4ca7-a76a-96c05d037757"],

Cell[BoxData[
 RowBox[{"-", 
  "1.74675021196467522164812470255401`11.640071860905394*^-6"}]], "Output",
 CellChangeTimes->{3.994734191274145*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"1b94e079-ab44-47ef-b607-7da089e5cb6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"2", "/", "7"}], ",", 
   RowBox[{
    RowBox[{"-", "20"}], "-", 
    RowBox[{"2", "/", "7"}]}], ",", "54", ",", 
   RowBox[{"2", "/", "3"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.99473425616428*^9, 3.994734263299941*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"05dc65eb-c2c8-42ea-9233-2d8a4aec465f"],

Cell[BoxData[
 RowBox[{"-", 
  "9.74329988169058733292799745518358`9.65567815779706*^-6"}]], "Output",
 CellChangeTimes->{{3.9947342573849382`*^9, 3.994734263828702*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"8cc9dfd4-aa65-4559-bedb-2f59c0dacaa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"3", "/", "8"}], ",", 
   RowBox[{
    RowBox[{"-", "30"}], "-", 
    RowBox[{"3", "/", "8"}]}], ",", "77", ",", 
   RowBox[{"2", "/", "3"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.9947342843164463`*^9, 3.994734325404393*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4b1b5a92-c957-43ea-9286-0bb6dc74b160"],

Cell[BoxData[
 RowBox[{"-", 
  "7.80242114037594555540075095682992`6.732066478138581*^-6"}]], "Output",
 CellChangeTimes->{{3.994734308506792*^9, 3.994734326174802*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"ba7d6330-1924-4d0b-83f1-1f86f4daf721"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Testing convergence for different ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Lambda]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "08dd76ad-35d1-470e-8395-e16db2660dfb"],
 " values "
}], "Subsection",
 CellChangeTimes->{{3.993435637234129*^9, 3.993435639119835*^9}, {
  3.993436372407071*^9, 3.9934363865134897`*^9}, {3.994577646235422*^9, 
  3.9945776542880898`*^9}},ExpressionUUID->"0e37ca46-6765-49b0-8562-\
5f97c558b396"],

Cell[TextData[{
 "We now present several examples illustrating the convergence of the formula \
through graphical representations. The y-axis shows the error function, while \
the x -axis denotes the truncation level M, i.e., the number of states \
included in the sum. We observe that convergence is slow near the boundaries \
of the parameter space, namely as ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Lambda]", "\[Rule]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\lambda \\to 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "00102ea9-0628-447b-bc8c-a5b85c790718"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Lambda]", "\[Rule]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\lambda \\to 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4e15de18-acb5-4057-b588-388bdf026d02"],
 ", requiring the inclusion of significantly more states than for interior \
values of \[Lambda]. In particular, \[Lambda] = 2/3 exhibits the fastest \
convergence and is therefore the optimal choice.\n"
}], "Text",
 CellChangeTimes->{{3.994640647160816*^9, 
  3.9946407320688963`*^9}},ExpressionUUID->"eb35cdfa-f228-434e-9d8a-\
b600e54cb6a5"],

Cell["\<\
Here we provide a few examples of how to test the convergence of the formula \
by providing a graphical illustration. On the y-axis we have the error \
function and on the x-axis the number of states M that we include. We find \
that near the boundary of the parameter \[Lambda] i.e. are points near \
\[Lambda]=0 and \[Lambda]=2, the convergence requires inclusion of more \
states as compared to the interior point with \[Lambda]=2/3, being the \
optimal value for convergence. \
\>", "Text",
 CellChangeTimes->{{3.994217692999586*^9, 3.9942178464621696`*^9}, {
  3.99421793709394*^9, 3.994218067197405*^9}, {3.9946404495138063`*^9, 
  3.994640500363718*^9}, {3.9946405711885843`*^9, 
  3.994640591594014*^9}},ExpressionUUID->"572f49e2-cb31-4a5c-8312-\
6d890c8795cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "M", ",", 
     RowBox[{"2", "/", "3"}], ",", "200"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.993352327357811*^9, 3.993352329765646*^9}, {
  3.993359455767643*^9, 3.993359456421123*^9}, {3.993359497302918*^9, 
  3.993359576627276*^9}, {3.993436408011304*^9, 3.993436441665656*^9}, {
  3.9934366007043257`*^9, 3.993436602138486*^9}, {3.99421788460756*^9, 
  3.9942178971099052`*^9}, {3.994651977148759*^9, 3.994651979478569*^9}, {
  3.99465204148137*^9, 3.994652043871945*^9}, {3.9946520751739483`*^9, 
  3.9946520805366488`*^9}, {3.994652210722516*^9, 3.994652221353856*^9}, {
  3.994652303484737*^9, 3.994652303632361*^9}, {3.9946530792939787`*^9, 
  3.994653081262115*^9}, {3.994653130004559*^9, 3.9946531302845097`*^9}, {
  3.994654043190887*^9, 3.9946540476462393`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"da5b0cb0-fa36-4680-a044-d510fa945023"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$132179#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJw10nlM02ccx/EKFMuIRxUvLCoM3MCrhZajcnwolkvk6jlcFOWIDMGw4YHK
OEW3yJjiECfHBmgECbcIUg51yQCNmQImylQiiAxQAW0ylWMmz3dP8vzx+b2e
938/y70HQqMMORzOvE838tM14Px/Jjz6w6Tz4/LPttMHSMxrkzb3hXuwyUOz
WN+hNw4hXwzBRX77Hp41uRnOxK7lq5aYka/Eppii2lijMXe2BXhuu0e/PP1x
G9vrEL3AIK0qvp7cCgslltbnKkvIrXErYXxOuSyZfD38Xqc9PRsfS/4lssVe
utid3uR2SPzOtCa9TUy+EZO6cOvoLD75ZvQ/uB5nOp9DLoR9fM1Q3PN+N7ZF
8DI+sefSpq5Wtu3xz427nbkJl8kdYHHLtG6nyTlyMYx18uQNrt+SS/DxIXel
n0U4uSOOFMVoi/92I3dC+/g7RY+NHbkzyiXFHP8CHrkLBOuf2L7YpdexLcXE
ssUf7KN6XdneCpMVns4puTfJXfHoltCy9ONv5G7It2rie/Kzyd3xk63KvCR6
P7kHomZldsL1WnKAN7t2wdU+J+apQGRtGDfBxprcE1OyWLmMb0TuCZGdiVjz
dKKFuQzV2Qe/vjv511bmMrzP0HA3anTkXvBfaut/qqaA3Aspe6XHTg6cJN+G
oPixcbl2H/k2+HYaNSRtUJLL8e+dfsvGejG5HOGd2b+7mVmSe2Nf4unJA6Xz
yL2xyufopurp8RvMffCySj0qENyTMveBevcJi4FLTeS++EWQ1tDXeoHcF3Px
3blb5jLJ/eAid6qTfxZN7geL492ZNaMh5P5QbXG4XP3Cntwfg3nJbRPFa8i3
Y+jKVJ/QhUO+Hf23o3TGjqPNzAMQkTolLB+848I8AGXu/N6qQ43kO2BTVCiv
mztPvgNVHwwfVXpnkAdic86KCnFlJHkglt/TjcXkBJMHYe27Q0Jxj4g8CM6r
BsscjgvIg1GqDy1J+WPWmf0Owfh+/5+9K7JGmtj7YLS9ry2ryO1m3hGMha3C
ZFera8w5IVCuketvv8+jPgS+PBuz89J06kNQcP/Iq4aBCOpDYCiqD5YmBVEf
iu6Klo5uiYj6UFwQtSjCRKupD0VU5rCz4sGME+tD4T61hGuT8fI66xWYfmun
qHncxRwKuEzn7/bQNjBPVWAiN+t+a1we9Qr8uGNA01CYRr0SXhNOuW8OR1Cv
xM03r7f1ZAVSr0Rhlu6LvBEh9UoYtAeItYfNqVdhUflFyyd7ZxxZr4KXmjNX
pB9uZL0KGbwCn1Onu5h3qBB0+4y77lU9c44aJokZz2QuedSr0TKSZHc1MI16
NbTco66rNRHUq+EYFfBr89JA6jWYill08MpDIfUaJHBl39TZmFOvgevn50rU
qhkJ6zXIejsoedY6fI31WgSJh344ltPFHFoUGvXOvOiqZ56qhe/Pu9wtfPOo
18KRdz7SQJpG/Vdo5LZNB8ZHSP4D5F7MNg==
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$132179#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 100}, {-1.6441076201712932`*^-19, 1.2161057012670765`*^-19}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.99335233116117*^9, 3.993359457302375*^9, {3.9933595126730824`*^9, 
   3.9933595776606207`*^9}, 3.993436361364505*^9, {3.993436409503377*^9, 
   3.9934364427429943`*^9}, 3.993436602998331*^9, 3.9942179097317038`*^9, 
   3.994582637240535*^9, 3.994651980250946*^9, {3.994652215909112*^9, 
   3.9946522224905777`*^9}, 3.994652304232375*^9, 3.994653081782728*^9, {
   3.994653126608942*^9, 3.994653131295315*^9}, 3.994654050729653*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"dddbb379-d1eb-4fbd-a9e2-a8d89b70fcc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "M", ",", 
     RowBox[{"1", "/", "100"}], ",", "200"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "1", ",", "200"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994653167882762*^9, 3.994653170021735*^9}, {
  3.994654053918939*^9, 3.9946540629159613`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7f97cced-85a1-4113-936e-66e3eb7e4e9f"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.0038500000000000006`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$134125#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.0038500000000000006`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJw1lHlczIkfxr8dOkmRlNJhlkS3ohQ93QdN9zXTNVNzJLSOSloawtIhtKrf
pi1EjpIkrfp1sFjE/pQWHWKxjsqxri06fl6vPjOv1/zxzDPveWae5/MaI35S
oECOYRiZb8/r356yjPTxzsl895rUHcLrLfQCxIG3Tjh1lZNWwrF3xaZvzzWS
Voe555EDRigjrYlOf9ep/YtqSWsj03/tPwzzM2k9uM/q38RSqSJtiD9qDO73
hB4kPQfCd4WmF9QqSH8Hewt3vvnD/aTn4dzx8Lw/nh0hPR9v7JLzw6L3kl6A
sIW10X0VpaRNUZjT7d9vkEXaHKcNY8Znf5J+H0ssFeV2udfsIm2FnaIpD/ud
CklbY/ht47HkvkzSi2CwYyV7l/NPpG1Q2mtxOTlzG2lbfLAWXRO0Sb/vYgwk
OXjJT8kgvQScaOFsq/Q80nbocap2iDiZTtoe4XN7Zz2SzSG9FIoDLLuUlk2k
HbCuJ0Ln7OQ9pB2hFKOzJ9c+hfQyrLnOtrqfIf09y/FAoTHtsMJG0k4wtRFW
x3vvIA3IPzdwd9FZP6ElgNwXnzuHOdvJd4bzpmBepfB78p1x6vmf7e8rJOS7
YPrx+7LsW2vId8HroxHWBv5byXeFYPzCNT2jRPJdcU98Kn7guPT3uuEHB0u7
4RYx+W44sNlyvaxXGvnuGLGeo6xeKiTfHfbcVxudTVLJ90BKSKhkzoV48j3Q
sEvTy84lmXxPZIAVYz/GJ98T5rGNNzuyN5DvBV5SYpN4HY98L8hXhBlqMdQH
4w3dZ9uOl6nEku+NSlNh8+B/qA/GBy/KrnWoZUeR74Pu3uh5X0+uJX8FVqp8
bbzgyCV/BbIaaixncleTvxJ9g5NfnWdFkL8SGtWf6+qxinxfsF60FUcuDSPf
FwtnbVJ2DqG+GDYGa3s76tNDyGcjql695H/51Bfjh8fTFTmrnwaR74eh7h3T
9IaoL8Yfz8vZa4+tCZzQ8IdWYbtN/NY4er8/rl9M1JSZGTChW/1x9qjwURiL
+mQCUPLv+GPmoh/xAZjSeEJd+Zm0rwCc8Sub+ynFl/gAFJVq6TelxxAfiPmv
svLnxK0gPhDGxab+GlHSPgPhP2bh5JfmTXwgZOrLA9+KqE8mCIt8ylNq6zyJ
D0LjD6KciiJpn0HYdWGkc0DTg/gg6DvN4AwOUJ9MMLSNl3u+zncjPhgpJelW
16JDiQ+GUxX3/BcLV+KD0WR4afWeN8HEh2Dz3b2Kh547Ex+CX6psN98ukvYd
gryGNFFBHYgPQUv+fnsBl/pmQuGspNlz09aJ+FDUqw2Hh9tQ35JQ5Al7vl9l
soz4UDxJ6Mx+aORPfBgOa/dtbHBxID4M+cWV/55yYxMfhtG7XwPrt9oTHwZ1
Q05tjngl8eFo+Gn7pyPdS4gPR/IG4zfVlT7Eh8PXtbtqNGgx8eEoOfH0TJka
7cFEoHn3nTcZL22Ij0Akx4ZtlEN7SCIgXsFu0ixYRHwE+h8snTmXRXswHCzz
smjt5FgTz0H9mFdmWzvtIeFA0O7SI2NrRTwHZuV/j3ALaA+Gi+o2Dzc5liXx
XHDvW+i4JLkQz8VVoabCFQ9z4rkQQM1ehUt7MZFIEN4szU4wJT4Sh9qLdkaH
016SSJTkdGQ9O72A+EjkljamKd1aTnwUvrSgfreqCfFREOxbkH1uEu0liYLK
pb+8YncZEx/17f+JJVfOpb2YaBSEFGdumTWP+GgcdS2oftNGe0miUTe8R1/n
2nfER0Owf9+jG8F2xMeAa1z4fu+PLOJjkK71wirvI+0liQGHOfKFEzWH+Bjo
67LO1Z+0JT4WikOZh7Q8jCa0YSxeV/o6dK2X7hmL590ui1JgOKFjY7H2spVO
OZv2lMQiVY1dkVugP6HLYtHsvfevxw60Z2sskmMSsh7c1JvQj2Nxhr0hY609
7cnwUJKUGNysq0v5POxsOpMID+mePJg62paH/qhD+TxMXbNdt+Ey7SnhoWpw
NK5XVZvyeeBdOrn91+lmlM+DCt94/FSFFuXz8FnsOty2ZSHl89Ggan3PIWIG
5fNR81rPhD8u3ZOPGR7d/SwDTcrnw7Jt1RL5wvmUz0dRnUqLxtA0yufj7qdt
tcGu0r35SCt8yGt7okH5fKir1tZMkaO9mTg8sREcN+1Tp/w4aOdaqY130t6I
Q96835kVHVMpPw6/VUR2Tv6V9pbEof3GsMK6SWqU/+3zJun/bnZaunccEnz3
y30Imkz5cRg9K1JcVUV7M/HoM3+Zq/1fFcqPxzK9ufe6mmhvxONOz8NuD0dl
yo9H8IvVfV71BpQfD//O2oKxDkXKj8cj7QOfR1XpHlrjofrIt79rqwLlx6Ny
wwKzsE10D4wAi6fqnMhaPonyBYiZu+HPd19mUb4AN0OXlDxQl6d8AdJlzc5v
OUD3IBEgfHafXNlHWcoX4OJFYcrVZXQPrQJU9+pr3nkpQ/kCaOyrcT/6le6B
EcKTOXA2YZChfCGGdUNT5dvoHiBEy7hZxMjIePNEvhAJHqHBL07RPUiEMLVn
BUc6jk34ZUI8ZTkORfw8nfKFKOtI1Qk4ODLhPxZitOCJW1oR3Qsjwi93SmWD
FL5O+IYipFbkvkoqp3uBCAbKf5t9yB2mfBHWZd5OT26ie5GIkPiqq6NrwRDl
i3DQZ79z8VW6l1YR9DV+q7vS85nyRTAZ8Mvea0z3wohxuya7fmfpJ8oXIyfv
c1tqKd0LxEi0miKRSf5I+WJka6s2zzZVpXwxmj2PwJz7gfLFUN79uiTiFt1L
qxhKlia50wLeU74Ystcjx2ZkKFF+Am6MtHhfCfmn+f+jatje
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$134125#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 200}, {-0.014027905560234321`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9946531721409597`*^9, 3.994654067550811*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"4a0360de-baa2-4af5-ba45-61c9153625cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "M", ",", 
     RowBox[{"11", "/", "6"}], ",", "200"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.993316563919325*^9, 3.99331661550212*^9}, 
   3.993436585000506*^9, {3.99343663046541*^9, 3.993436639819809*^9}, {
   3.993436674789996*^9, 3.993436697460429*^9}, {3.993620851143371*^9, 
   3.99362085147126*^9}, {3.994218110746307*^9, 3.994218117829097*^9}, {
   3.994653703154724*^9, 3.994653707120639*^9}, {3.994654072236096*^9, 
   3.994654077627555*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"33fca6e9-52c6-457a-80f8-19d8dd698214"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$137355#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxFknkw3GcchxdB27SKEFdba5eliiFucXzWsW52166lBKEhrqGuRpq6Qsms
KcOkGUcSo9tqiaCVJtREIiNyOJpUtlHVNcioTkerVVRUa2a/pu/M+8czz+95
r/mZJecIT6gxGAyVvXlib6oy/h83RgoOJ5jnDCvpd5+V0bd3LU/eJmagwsO8
aWKpgvgFZBv0sq3Ue4m10YarNh13TxHr4UPFRvVWejuxIWoqg5d85fvrv4YX
kzOjPRMvEDMR5ROmkjf9DjELnLFz1ZGpdcTm4AW6R/fcjSPmgP0kfL5tsYrY
CnObi/VaU0Jia2zlMNNiRaXENmB5vaVXfy+Y2A668t0sx7kiYntw/tItVZNz
iR2wILCVstZyiY9gVsfiYMxTN2JHFCu+0orISCd2gnPDzNJysgOxMx4X7bja
cFOIXcBrzvjSL82K2BUGpr+a+WceI3ZDnaEey9TCjNgd+h95J6W0RxN74DL4
u8xDhsRH4WJ5/qewKgGxJxryQ/S3ZrWJvVDS/l7Zff9QYm8YM+v648s0iX1g
8e39FpkggBioLlYtH/BlKLkMyB5O/TFjCOS5iHNL0nT327ip9FzUB4qqyhM9
yPvCMaGwrO/AKnlf2L5fN82acSLvh2bHvBHf8UXyflhY7kxtqbYn74+53dCV
IN4MeX94F/WqIsiafABqFe19WbJJ8gEoLOZtG/1hTp6HtYF4hG7cIs9Dh8/S
1vogk3wgPMSFfO6Tq+QDUZm7Ocy8Z0w+CKPswyl1aefIByFy0+nsodP65INR
oFplrtLW4K30wTDWOSN9CB3yIVh90K/D+K6dfAhMfa84r945SD4U30waeWkY
fk4+FNtDsia9JA3yYVCpdK+xPtNJPgxTYQvZn2qpkg/HwFjhs6rNfR8Odvyz
nud2/yjPy4iAerdFeZD7vo+AnraY3de6ST4Sg4Un+3WH9vePhE3j612pzD/J
87E0zwi9Pv2Z0oOPl7LSSx3Vf6P34CPp+9HCtSGZ0t/io7u24Os4uxXqBTBx
eVVg3UL3hwCmE0/fVStaol6Agg++4JjUtFEvACf5eriRbJ56IdbtJCEjFhep
F0Jz0p/RaDBLvRDb/XLhXHUT9UJ4SmVZsbpy6qPQnGo+JPD+mPoopEhv+/yy
+4j6KEhtp+PkIY3UR+HGms/xzWMT1IsQVxRk4NxVT70IknXOTuv2GPUi9C78
wL54rZZ6ERSd45duXrhDvRiKB1xFZEcN9WLwXlnVWD2w/z+K8a91t0ngG1XU
i1E/NZNv4DJIfTRWHuWf+vvlCuqj0WxpVrBccI36aEhVju4kjpdQv/d9yaKG
dmMf9RKU8lorH3ucpl6CadbPz/Unr1AvgcNZcTY7ooh6CY4fkT/kX+qgPgau
9nkGXmt51MeAW97VY5z0CfUxaD2vaHpTJ5f6GOSlNU1tTVymPhYJElGalkem
93+mSty9
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$137355#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0, 100}, {-0.004238574006388677, 8.036758555719792*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9933165833382196`*^9, 3.9933166174898567`*^9}, 
   3.993436575643155*^9, 3.9934366485716352`*^9, {3.993436682997147*^9, 
   3.993436698914674*^9}, 3.994218119493291*^9, 3.994218162308085*^9, 
   3.9945826427922897`*^9, 3.9946537083576813`*^9, 3.994654079349832*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"c6321bcf-f435-48f9-9d50-7fa169477d26"]
}, Open  ]],

Cell["\<\
The graph below shows that \[Lambda]=2/3 is the best choice and the \
convergence requires much more terms near the boundary i.e. near \[Lambda]=0 \
and \[Lambda]=2\
\>", "Text",
 CellChangeTimes->{{3.9936267047049522`*^9, 3.993626800664752*^9}, {
  3.99421980733412*^9, 
  3.994219809085701*^9}},ExpressionUUID->"df96ea9e-fab1-4071-b8b9-\
7c953865b2d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"1", "/", "10"}], ",", "200"}], "]"}], ",", 
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "200"}], "]"}], ",", 
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"19", "/", "10"}], ",", "200"}], "]"}], ",", " ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "200"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"1\", \"/\", \"10\"}], \
TraditionalForm], \"errors\" -> {}, \"input\" -> \"\\\\lambda=1/10\", \"state\
\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"2\", \"/\", \"3\"}], \
TraditionalForm], \"errors\" -> {}, \"input\" -> \"\\\\lambda=2/3\", \
\"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      " ", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"19\", \"/\", \"10\"}], \
TraditionalForm], \"errors\" -> {}, \"input\" -> \"\\\\lambda=19/10\", \
\"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      " ", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue", ",", "Red", ",", " ", "Yellow"}], "}"}]}], 
   "\n", ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994577747152904*^9, 3.994577763833062*^9}, {
  3.994577800759613*^9, 3.9945778030053797`*^9}, {3.994578101200056*^9, 
  3.994578109716031*^9}, {3.994653781869067*^9, 3.994653866378888*^9}, {
  3.994653899640195*^9, 3.994653921356717*^9}, {3.994653985285399*^9, 
  3.994654017847616*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1eb0d5fd-94e7-4206-8604-16f939553fa7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.004766666666666667], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$35977#1"]& ]}, {
        Directive[
         PointSize[0.004766666666666667], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$35977#2"]& ]}, {
        Directive[
         PointSize[0.004766666666666667], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$35977#3"]& ]}, {
        Directive[
         PointSize[0.004766666666666667], 
         AbsoluteThickness[2], 
         RGBColor[1, 1, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$35977#4"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           AbsoluteThickness[2], 
           GrayLevel[0]], {
           LineBox[CompressedData["
1:eJxNy39MzHEcx/HvyVo2Sx1RFq46iiuhKxJ53dVV90PXfe9ni8zphz/EJlvy
o/I75EcyS8nK72H6g2VWiDU/19CmiEjza4zDTZT8aMvnx2d7//Ha4/MMcq4S
sz0EQZAMXvbgDRPYO1LWHSivHYGh9WXBN5/dysJmz/9bQGlDtve9aOJeGLb2
8J6kZK//2wcNmR09EgXxMZDtbdTmXCPuD0VTy4X0UOKBUKaHbNviIi5DwsON
itzJxIPx0qO05LYn2XKMOGisUcrJngJfs+3yZSnZYdjpe+jOqhCypyHyeFO+
IoDscFScPHnaFUz2dATMUgffDSR7Bkabaturqc9E6ISsP10TyZ6FmuLI11nU
o9ChOuQ/Tka2Ek839bSBejR2tC73a6MegwrD/UlTqc9Gbf3muIQgsufgVIxq
ZwD1WOgL6laXUp+L9j63ZhT1OHz48SX8IvV5sH9bu9mL+nxUZnTdaKUej73K
+JHDqS9A54rTuS+oA3HdfwMkxEuAnH3xr99TVyHq2LrQv2SXqPDc+HWHi7oa
R9vPd/2mrsarWx+b3dQT0CPTezBPwPfGsPxe6omQepSvHqCeiPqydRE/qWvg
33hAylyDbXUd2j7qSYjI72z7RT0JxdKZkn7qyVBptp9hnozHy64UME/Bp1PO
MuYpUI7f1cJcC8WBs4XMtfCOWtnLXIdNtco85jpsL3s7lm5BD9mTd1nM9XBV
ScOZGzD10pIlzA0I//A2lvlCPBLrM5gvRK/crWaeisyo2HTmqXA86E5hbkTh
roN25kbI6loMzNMwrmK9jW6k4cwb0cj+pyGv7bqV7uY0TNJJTKw3YcCgZg4T
gq8Giqw34bHjs4X1Jjyr6WAuiPikaGAOEevdopn1IlaU7+d6Ec68E8wFM/qc
BVxvhsvQyfVmrNmaw/Vm/HH/5noLcmMyuN6C8eV+bJdYoDtm5noLfOZMZluw
Yv6eVK63YnhVJNdbUSDXc70Vi4tiuN6GB50pXG+DWRrH9TZcNCVzvQ26CfFc
b8dNbRLX27EoBFxvR1GlhuvtmLhBxfUO5AZxDgfOLVVzvQPOR4lc70BlP+dC
Oiqrh/wfKsuExA==
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$35977#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], {
           LineBox[CompressedData["
1:eJxdy81KlGEYh/FbXTiKwggWxgS+IxJhU06p+TE6c/vdZDo6+bmRCBRmpScg
Pu1b6FJcuBHGjSgtQpCh5xAMD8ADcKEQMVQECTnv+7zXDffix8U//nEjv1Yj
IlV3v3b31RJcOtGwWfLq9b9uM0uNN6ftx5F7i/48PLBdnXX3juj56sXuVKzi
qKa+FprKbRU368PWRO9WvOIWLUULn6N+f6y5yIfrW797GtspDv713aax4l7h
t+92/Tbx49Mf30/06ugsHfip7peLy4E7tPB9IB84ob+yX+YDv1C5bHKc1BUv
5/ilbqcyjl9pfHLccZd2n4w67tZSdsxxj256rl9rbdJ1r148c92n689d92s5
4XpAvVBP6YOQB/VRyEPaEnIazsAatoFlGB2WEXRYRtFhGUOHZRwdlgl0WCbR
YXmDDksWHZa36LBMocPyDh2WaXRYZtBhyaHDMhu2wga2sMxhDxvYwpLHHjaw
heU99rCBLSzz2MMGtrAsYA8b2MKyiD1sYAvLEvawgS0sy9jDBrawrPj+B26h
QL4=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$35977#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], {
           LineBox[CompressedData["
1:eJxF0XtMU2ccxvEzYVpkEVlRLtOVIgNlBpGqMJzlAbWltZbeC5qIwzAZDevS
EBCziyZlRgw6x5hCFEFDcQZQHKQguAjxggQltFskMN1g4hACVVYgumbMZbw/
m5w/nnzyzen7HmGmWZPlxXHcG6+erFfPAu7173tbzGn+eR7+X88Sq6Vru5rC
3pzfHKQLTHWfVjLnYX/t3CVL8KL5vRQFqVzJdzeZB+Cm/dKv6gHmQbD+dGqy
5hHzFfgkPsc/I5HtUHhOmx0Rz9gOQ9IfNy6e+5ztcIxtuBYu87AdAdltmcKn
hu3VSClrEM14+8zvKFwWpwvjO5ivxbfOWrnWl3k0Vrmuvqz9hXkMKu1HgwKX
Ml+P55GO/U8fM4+F6WGny85nLsLewcmS4/R/N2BPS9vKouXMN8JwLHWk4gXz
TagTKtObg5jHwXv1N452ju14FNziNOYQtj9A8Rl1fu5CthMQV8ifvv8O25uR
Wdks9qLzfIhx4ZM7oyvY3gLVUKv4+hK2xZgUvR/Ss5LtRIxmz2Z0+7MN1J+x
fmV9d34fAtwJ3sHKAOZJmCp2OEIEzJMQGFZfvo/Om4yeH26Nl5En46SX56WA
zrsV/CvxoX+Tb8Wj4wV3S4OZb4OXtbNaGcp8GwZtvYIeuo/t8Ej0naXk22Fz
DuQ56T4kEObGRN4jl6B1bkh0le5DCh5P4PKQS1FsaYw2032koNSZ3xsuZJ4C
k4rn9mP3wckgPy+NkpDL4Nd117+cXI6DTQcEmeRyLPsoKmUJOy+3A09il1cU
ku+A0lPeaCFXYFnetV0l5Arw2sKHu8h3YjqqY+4s+U6YJQqOz87DKTGecdu3
jlyJvjUP+jXkqfBzOcbs5Kl43Nc0eZRcheyGQzMdzKGCXNt7pJXuS4WLI8rC
buY3VKga+cw+TL0aFT9qGvuoV8Pwe/vHC+l9arSsyXI8oF6NwH3ndr/HNqeB
xPJ00UPqNcgJOywG9RqMXUjMH6Jeg6RkT6WRei2yi9ybR6jXwie3c9ZEvRbN
wjbLKPVaHDk40PgF9TqU5iTEjFOvw2KFLvL199ChP8j+9QT1Opz48lhNBfV6
bNldVeSiXo/2n98y26jXI++sd8Jz6vV4+0D09SvUG9BQP9UwRb0Bv63P7mil
3gB+S/fEX9QbMGzIt9H34oxYN3b4Hzf1RsSJVCe7qDfinu/gn9PUGzG48UX1
ferTYHWVXZ6hPg0R/bFuJ/VpcEtO7ZqlPg0zmwKq+qlPhyl08cR//i9qMor6

            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$35977#3"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           AbsoluteThickness[2], 
           RGBColor[1, 1, 0]], {
           LineBox[CompressedData["
1:eJxdy7kuhGEYhuEHDZ1CMYUCERFB7DvzY+w7Y2slaqfwHdp3SHoNiYTM9SZv
ceXOM/72cf8+kKTv599/vj//15rrdL/Gh5pffbZ7nabXg3gYj+AWHsVjeAJP
4ik8jWfwLJ7HC3gRL+FlvIJX8Rpexxt4E2/hbbyDd/EebuOm1wVnn45zQMc5
pON06DhHdJxjOs4JHeeUjnNGxzmn41zQcS7pOFd0nGs6zg0d57bXDS644tyx
xwVXnHv2uOCK88AeF1xxuuxxwRXnkT0uuOI8sccFV5xn9rjgivPCHhdccV7/
/A29AS/G
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$35977#4"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.1403796032337183`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 100}, {3.1403796032337183`, 3.142320483803438}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"1\\\", \
\\\"/\\\", \\\"10\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\lambda=1/10\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{\\\"\
\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"2\\\", \\\"/\\\", \\\"3\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\lambda=2/3\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{\\\"\
\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"19\\\", \\\"/\\\", \\\"10\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\lambda=19/10\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 1, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.994734409585834*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"cf0e6e30-7cb8-4a58-843f-fdd23625864a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Testing the formula for negative values of the Mandelstam variables (physical \
regions). \
\>", "Subsection",
 CellChangeTimes->{{3.993436739674185*^9, 3.9934367516056623`*^9}, {
  3.99421818191571*^9, 3.994218184666185*^9}, {3.994640766312553*^9, 
  3.9946407666173964`*^9}, {3.994734442227673*^9, 
  3.9947344489479094`*^9}},ExpressionUUID->"38caa0dd-ec56-48fc-a056-\
36bf58a557b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], "/", "4"}], ",", 
     RowBox[{
      RowBox[{"-", "7"}], "/", "4"}], ",", "M", ",", 
     RowBox[{"2", "/", "3"}], ",", "200"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9946539383247747`*^9, 3.994653960701599*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7ac01af2-83f1-49be-8334-7392f45a1fd9"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$41457#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxFy38w1wccx/EvUc7k18qS3BL7xneUfP2mvL6Un/H96fsltCWW7oZ1lMLm
x01+tCk/l5iJESnfVvlZ+NqSSyu++bHGRYorZeLcmHVj3T7vu73v3n887nkv
k/BYUeQaFoul8u4j370q6/+zWpliPRHMdzKac4txfVQb0bREZsHo3MW78dH9
ZA08zdf2GstvJOuCn+H2d+PBcvIGtC2EIE6eQd6Eop1lh+pVYslbUL7qvXPS
SEreihkbx4CQo27kbdDgtXlaO7PJZngj6nu0ItUhs9Hjtf7iNbXFDsbmEBqP
Thb+NkbmQDjysdPunG6yJQ6/curJU20g70BkAU/rs9FCsjV0WWOujrPJ5F0I
5HT+1LE2gmyD210lE4FX/chcLK9GcH03ccm2GLqyeNeCv5lsh4Rkydk6Q1Wy
PZxEL/2V4y/bGTsgL6TR/Li+kuwIjS6L1t6oZrITDq88mCvWqCA7Y8cGs9Xo
+QyyCz7QyxzjqsSQXZFk9jpEkiIh74aT5hfxI29dyHvwINE7q8HAlOwGu5iN
xfZrNclAfT1Kz7TN3/6PqcCJdG79rOljxiwelut6VvSjFdR5EBsOlnwtq6Hu
Dgde3NEjn+RSd4dvSrJxfmU8dQ80LUrkRWtDqXtA0yfqxbK6B/W9EL7oHc/o
t6C+F8q0XQU66XrU90HBbhw+0L50i+n7MJB83qjF4Cljlie05YYFDb92U/dE
WI5RkEbmVepeUDnHvnnjnwLqXjBOSRvO0Umi7g25Rc5pAT+cujduulf7u3V7
U/dBXelKr63CmroPFoscXK1qDKj7IszxkGj4+5U2pvsisSNZx+baJGOWH77d
YG71cOE+dT/0Fb+u0p+4Tn0/ehK+uvxhSgn1/bDUHV6fbZ9G3R+nO8ZN812P
UPcHr8xFXh7Kpx4AtVIfkwVzO+oBuLWdk83/Zgt1Pr4TJmdu5a2hzscfmz81
vrs03cp0AUZtNnF105WMIUCn0kyl90Iz41QBuMZTby8rf2CsEOB5rPop/rEM
2gvBXnaw9J36nPZClFXHTyUliGkvRGvX9FKDkzPthXis2plUW2dCexFObBeN
Dt5bR3sRfFTPVx9Wm2th9iLUm88sqOYNMVaIwDk5U/lMo50xS4xJUe7A/Zwq
xhBj2og3UeifQ3sxBk868LVuHKO9GHGtCXUOShntJXi69H72tDpoL0Fj9BtO
du5HtJcg6p72QNmqFu0lmBm6uqc2daGZ2Qfir+DIcKXzCGME4r2aRC3dqi7G
qYGIHck/49d8ibEiECWvWu6wn5+lvRQTk0V1B2OP016KC/DokveH0l4Kdz7v
l74wD9pLERw+y6lcx6G9DNefbax4+KUe7WXIShE7J6QtNTF7GXJ9/hx/UjTO
WCGDmeRSg7VjN2NWEH7f9jPXI/0KYwTBDVmJfHYB7YMgu1ORGtp6ivZB+LEm
pLvX8xDtgyFtiVh/wNar6V9NFfPB
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$41457#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0, 100}, {-9.325494647237078*^-8, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9945783553582163`*^9, {3.9946539440604877`*^9, 3.994653962506112*^9}, {
   3.994734457007433*^9, 3.994734469420484*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"16c6c662-c375-4dd5-89ca-d8ae47c645a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "17"}], "/", "14"}], ",", 
     RowBox[{
      RowBox[{"-", "13"}], "/", "10"}], ",", "M", ",", 
     RowBox[{"2", "/", "3"}], ",", "200"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.99343682725464*^9, 3.993436841274178*^9}, {
  3.994218330972674*^9, 3.994218336386994*^9}, {3.994578386789795*^9, 
  3.994578399729158*^9}, {3.994653969534432*^9, 3.994653976790122*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"69e21f5a-269e-4e98-89f9-b1b196938d82"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$44513#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.004766666666666667], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxFy3lQFGQcxvElSBiQK13TERqukCVAuVaW8+EGWWAPlsO4WYoU8kAMUXOV
dWDDCSEYDwQNQiFRR1ogRYJVnIQOF1BQ1LAkhjARRN107HDm/c30zvz++Mz3
fWyzN0ly9Tkcjt7ry319b3D+f8JJH9zun+llmgvShqYEyp/dC6KMpn+ODWyw
6CUbYfz5ju6SXU1kCxw2KFJ/VqMiL4XVb2fPNllsIS9HxYc1dTcfJZKtMHr9
obXDdCDZBuI9Qw8ldx3IdphqT/13metisgP2RLX23TdcCGR2hLci+0aw+jbZ
Cd/G22xvWa8hO6M+P27hfv4psgtMwgak2rpKshuelK4YdRcXkdfAzPJa6ZOe
VLI7uCtnavelh5I9EFXAzzi53JnsibR2k5OT1ZZkL4xaPf1D2KoLYPZG098d
a17cmiDzUfWDwJlfcJW8FutGdiq+Hm4j+yC9yENenvUFWYBye1Vgt1kJ2Rev
tpcZRJdmkf2QVdignSqPJPtDd+vN+3caVpMD0Og3u3jCn0sORM7w+0/u7n/l
zxyE74+9G57t+IAMHK0dPNLYMcCsAB5sN90tDD5PPRjcjNprBU6HqAfDYtRK
E7lkD/UQxKxybtbcklMPQZIgTBqii6Eeil1h0hf5Gg/qoQgYUKk+WrWCehg8
9YyqK+9xqIfB5Jvmybfqp/xYD8cylyuWAvHPzIpwLGjKjI0lauoR0HYfKFP7
11GPQKFv/N5K7KMeCV7FxFFNUR71SLTVCgplOSLqUTj/+G0Tt2fe1KNQ5z3m
/nyDNfVodEwMLklX61OPxoKoVWmWO+PL+jrk2vLCw84MMSvWIXKE297f1kU9
BhcbNzadVx+nHgNzB2Oc8N1PXQjl/FCkbUE+dSGWeu69OmwopR4LdYNsrqVE
QD0Wp+yCNr9nZks9DuZyg9i5G4uox2HFkfFB7sFZAevxKJ4t3ibfdoNZEY+0
9T04l9lNXYQtphfGVkkamSFC2/RfP/6uLKf/Irjb2S/Vz9vM3CdCsYXzpdSn
MtqL4XXTJudMZgDtxUj78ly98pQ97cWIc7n01UqhMe3F4M8KV6oOzfuwvQTT
DupWe9UYMyTQy2uIUOzqZVZIEJXlenm3eTNznwRTPdu6vFwO0F6K2J2LOtvH
ttJeip/cWhp5Xim0l0LfyTzN6A5oL4VvxXxzUoUj7RNgU2jdMuFoRvsEGMkz
tPW8p2vZPgFa7cWNM8/HmfsS8IHXhsbThpeZOTIsvEj7NMuqhRkyfDKve/Xn
OwdpL8Ph3PSyrZ8X0V4GkU9O1+PhVNon4sJLbtfq8FDaJyKh8uUm3RUe7RMh
NGjO3iGwpH0iXM6WTckNdXy2T4KS0yYfGfiFGUlQfVcqbq7pZ1Yk4dfOyQJl
6WnmviS4jA1ULZJX0z4ZU4+u7+isLaZ9Muo1Vv0nPs6kfTKcupUFPF047ZMx
rjcyX5rqSvsUHDcFv+r4Ev5/1CLBZg==
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$44513#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0, 100}, {-4.557011759740628*^-9, 7.595019599567713*^-9}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.993436828292982*^9, 3.993436842278763*^9}, 
   3.9942183383559732`*^9, {3.9945783715222073`*^9, 3.994578400707068*^9}, 
   3.994653978392127*^9, 3.994734473027083*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"28164ccb-ac78-4f82-bcf3-ed74988e6644"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison of the series with the Saha-Sinha formula of arXiv:2401.05733v5 \
[hep-th]\
\>", "Section",
 CellChangeTimes->{
  3.994489333028185*^9, {3.994640785827682*^9, 
   3.99464078617621*^9}},ExpressionUUID->"c59a8188-0cbe-4043-b2fa-\
5908a15fd186"],

Cell[TextData[{
 "Here we compare our formula with that obtained by Saha and Sinha in \
arXiv:2401.05733v5 [hep-th]. Setting ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "\\alpha=\\beta=0", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b7e59148-c08f-4e58-a84a-29c8e50967d0"],
 " in equation (4) of their paper reduces the left-hand side to the standard \
Euler beta function. The corresponding formula for bosonic strings can then \
be obtained straightforwardly by appropriately shifting the Mandelstam \
variables.\n\nRecall that our formula ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "GJK"], "(", 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "12"], ",", 
           SubscriptBox[
            StyleBox["s", "TI"], "23"], ";", "\[Lambda]"}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "B_{\\text{GJK}}(s_{12},s_{23};\\lambda)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f575d613-298a-4fa5-ac37-7a13fb74c665"],
 ", the standard Euler beta function ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["B", "TI"], "(", 
         RowBox[{
           StyleBox["x", "TI"], ",", 
           StyleBox["y", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "B(x,y)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1fc9a8f2-2098-43bc-82cc-20540962113e"],
 ", and the Saha-Sinha expression ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "SS"], "(", 
         RowBox[{
           SubscriptBox[
            StyleBox["s", "TI"], "12"], ",", 
           SubscriptBox[
            StyleBox["s", "TI"], "23"], ";", "\[Lambda]"}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "B_{\\text{SS}}(s_{12},s_{23};\\lambda)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3d4b7d21-e0c7-42b0-b378-90a5322bcf72"],
 ", are related. Although we use the same parameter \[Lambda], its meaning \
and origin differ in the two formulations. We retain the notation used in \
both papers to avoid unnecessary confusion; the precise interpretation of the \
parameter will be clear from the context. For our series, the range of the \
parameter is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"0", "<", "\[Lambda]", "<", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "0<\\lambda<2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "85b28bf1-fa40-4fbd-bef3-e925d68df9c9"],
 ", whereas in the Saha\[Dash]Sinha construction the requirement is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"Re", 
         RowBox[{"(", "\[Lambda]", ")"}], ">", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\text{Re}(\\lambda)>0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1410e113-272e-4ac0-8753-1f857bf4f9a7"],
 "."
}], "Text",
 CellChangeTimes->{{3.994490408631111*^9, 3.994490454551867*^9}, {
   3.994490497532584*^9, 3.994490599305758*^9}, {3.9944906932022333`*^9, 
   3.994490710264559*^9}, {3.9944908099694242`*^9, 3.9944908180620003`*^9}, {
   3.9945639548618383`*^9, 3.99456395703235*^9}, {3.994564144761341*^9, 
   3.99456417348042*^9}, {3.9945642189160833`*^9, 3.9945642228446417`*^9}, {
   3.994565959354269*^9, 3.99456597478594*^9}, {3.99456604584621*^9, 
   3.994566064112536*^9}, {3.994566161785357*^9, 3.9945661706962023`*^9}, {
   3.994566207380271*^9, 3.994566209638236*^9}, {3.994566534009712*^9, 
   3.9945665425111237`*^9}, 3.994566631246565*^9, {3.994572673771761*^9, 
   3.994572699285716*^9}, {3.994572731733315*^9, 3.9945728103704643`*^9}, {
   3.994572909893277*^9, 3.994572923852106*^9}, {3.9945772489087677`*^9, 
   3.9945772735217*^9}, {3.994582708459832*^9, 3.994582728053418*^9}, 
   3.994608014642754*^9, {3.994608044650415*^9, 3.994608052511566*^9}, {
   3.994640806286138*^9, 3.994640807526647*^9}, {3.9946409761717577`*^9, 
   3.9946409861275578`*^9}, {3.9946410222409887`*^9, 3.994641023714902*^9}, {
   3.994641058835126*^9, 
   3.994641084148101*^9}},ExpressionUUID->"1659d99d-98f4-4443-88ea-\
adbff635827a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BSS", "[", 
   RowBox[{
   "s12_", ",", "s23_", ",", "max_", ",", "\[Lambda]_", ",", "precision_"}], 
   "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"n", "!"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "s12"}], "-", "n"}]], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "s23"}], "-", "n"}]], "+", 
         FractionBox["1", 
          RowBox[{"\[Lambda]", "+", "n"}]]}], ")"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Lambda]", "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", "\[Lambda]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s23"}], "+", "\[Lambda]"}], ")"}]}], 
           RowBox[{"\[Lambda]", "+", "n"}]]}], ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
    "precision"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9946542874616623`*^9, 3.994654304842695*^9}, {
  3.994741869751281*^9, 
  3.994741872656671*^9}},ExpressionUUID->"55729b44-dc43-4d35-a212-\
bc2509298947"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "75"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"GJK\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"B_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"SS\"], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"B_{\\\\text{SS}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9946543219913597`*^9, 3.9946543287873573`*^9}, {
  3.9946544777032843`*^9, 3.9946544884738827`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f891d6b3-2189-4ae7-a6bf-2f6fe4f1d2f2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$48108#1"]& ]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$48108#2"]& ]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$48108#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdy98rQ3EYx/EHF0bUVmiacraWxMHYGNtsD/tlNsZJ4UZS1Lmyf0COexdc
yoUbNTciF1Jazp8w+QP8AS6spIWUle2c7/k89bl49e5x7+wruy1E1FRbrrZm
Mi8qdxRKUjv/qxJb73y/9V7b6ib+vLzQ/WNtddv4cat8mnU1bOfwveqoehru
4p5+OXjgbtjJJbt6bDd6H+dt228Vo0vsOilGfg172FU8U78Ne/kp9XH0Y3iA
X68eoqYH+bxa3DA9xOpzSDEt81fmbs30KNOLQ7CPN6W84HE+DMcET7A7nRTs
58BNXHCAS5mE4EkuSKKnuNUnOsjlYdHTvDcieoarsugQS5Ye5m6LI9xr8Sw7
LY6CY2C2WgPTHHQwzUMHUxw6mBLQwZSEDqYUdDCloYNpATqYMtDBtAgdTFno
YMpBB9MSdDAtQwdTHjqYVqxmsAbWwbQK/2ANrINJgX+wBtZN/wE3VfCH
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$48108#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdy31MDGAAx/G7lPI6rEwtHCOvHXKlF9yP6+V603VS0j+pxYZJZDkl7UiO
FdPKvORlIS+9LFSqta4UJb1KEb1JtVIbi1ATmfv949mePfvs+/wWBIUqQyYI
BALh+PUYv3qC/48+/r2fpdPDW5A2baLOAvxlRhNthMzIxPkVMkOdZ0B2e99o
tIY2RtVhk+bwAnoOGoakzye20+YoGHFA/Cgtgl1NUmDcLCOdF+LyjEKfmMX0
Iry6kpdw1Jq2gKg/oshCRi/Frp4MYz0vejny/I1/7vanVyI3dHr91SBajG93
gnsb99CrkaceGrI9SK+B2nS/uO8IbYX4VIuw39H0WvRHpRadP0lL8CR/hW+m
hraGwjAwflcCbYOgnMc7yy/Q66Aq0Qw1JtO26DIz6Ei5TNuh0aYybsk12h7a
i0nOR27SDiiWRlxPukWvR/heSeDJNHoD7j4bLJLfpzci3+/Avp50WooqmV92
YBYNxH19c6ggW+cY4K5en+vwI/ZNUOdYnZidy74JWVFbreY+Yd8MsVmaZGoB
+2bIY3tsuwvZZRDdqC67V8QuQ7L2i11AMbsjIsw/vR3RsjtC2DFQqSlld0Ly
4w8mk8rYnWAZafFIVc7ujKCnrer3z9idkdc/xceqgt0FGZnB3ZGV7C4wk3b2
5L9gl+NbqGR0oIpdDmGUMN+kmt0Vp2p/PZDUsLtimXpwm1stuxssVbGr/OrY
3fDwkvW9gHp2d8z70bpiewO7O+Rnwkw9X7F74OqZ09X2jeweGA79mLLgNbsn
Uub1tgib2D1xXztW+44WbEFurGFZVjP7FnTtvPXz2Bt2LwyWnMtyfsvuBZ+p
3aLJLewK6GUGx1bQUCBhR/pM9Tv+V6DBWPXd5r3OWgW0J+pCemmBN6KMrDWJ
rdx7Q3+s9qxDG/feEB+/lNROa70xYnDs5fF27pXwFUf6mHdwr0RhW4VXDh2j
hOOsgTa3Tu6VKFU1iVrH/Qf5+EJD
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$48108#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdyzlOQgEUheGjNtJZWFBYCDHGGCXOEypPBUeciCswsWYLb2lvSfQ0kFiQ
993kFF/+3NbvePS3kmRpvuF8y1lcc7//M201in9NenWnqHsVr+F13MQbeBO3
8Rbexjt4F+/hDj7Ah/gIH+MTfIrP8Dm+wJf4CnfxNb7Bt7iHi7pLnDs6zj0d
54GO06fjDOg4j3ScJzrOMx3nhY7zSsd5o+MM6TjvdJwPOs4nHeer7gKXuML5
5h+XuMIZ8Y9LXC08AwrK348=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$48108#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.0191334307833895`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 75}, {3.0191334307833895`, 3.2150681872736353`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"GJK\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{GJK}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"SS\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{SS}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.455, 0.7, 0.21]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9946543309962797`*^9, {3.99465448940388*^9, 3.994654503402892*^9}, 
   3.994685266082367*^9, 3.994734603169364*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"146a4736-db6a-47d0-8c9d-5919698a11e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "75"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"GJK\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"B_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"SS\"], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"B_{\\\\text{SS}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994582770485816*^9, 3.9945828540510693`*^9}, {
   3.994654349493434*^9, 3.994654358646937*^9}, {3.994654419653221*^9, 
   3.994654465436729*^9}, 3.994685238074162*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"5c81dc1f-ec5d-4c08-8b2e-73f674e5e1a7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$49644#1"]& ]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$49644#2"]& ]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$49644#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdy98rQ3EYx/EHF0bUVmiacraWxMHYGNtsD/tlNsZJ4UZS1Lmyf0COexdc
yoUbNTciF1Jazp8w+QP8AS6spIWUle2c7/k89bl49e5x7+wruy1E1FRbrrZm
Mi8qdxRKUjv/qxJb73y/9V7b6ib+vLzQ/WNtddv4cat8mnU1bOfwveqoehru
4p5+OXjgbtjJJbt6bDd6H+dt228Vo0vsOilGfg172FU8U78Ne/kp9XH0Y3iA
X68eoqYH+bxa3DA9xOpzSDEt81fmbs30KNOLQ7CPN6W84HE+DMcET7A7nRTs
58BNXHCAS5mE4EkuSKKnuNUnOsjlYdHTvDcieoarsugQS5Ye5m6LI9xr8Sw7
LY6CY2C2WgPTHHQwzUMHUxw6mBLQwZSEDqYUdDCloYNpATqYMtDBtAgdTFno
YMpBB9MSdDAtQwdTHjqYVqxmsAbWwbQK/2ANrINJgX+wBtZN/wE3VfCH
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$49644#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdy31MDGAAx/G7lPI6rEwtHCOvHXKlF9yP6+V603VS0j+pxYZJZDkl7UiO
FdPKvORlIS+9LFSqta4UJb1KEb1JtVIbi1ATmfv949mePfvs+/wWBIUqQyYI
BALh+PUYv3qC/48+/r2fpdPDW5A2baLOAvxlRhNthMzIxPkVMkOdZ0B2e99o
tIY2RtVhk+bwAnoOGoakzye20+YoGHFA/Cgtgl1NUmDcLCOdF+LyjEKfmMX0
Iry6kpdw1Jq2gKg/oshCRi/Frp4MYz0vejny/I1/7vanVyI3dHr91SBajG93
gnsb99CrkaceGrI9SK+B2nS/uO8IbYX4VIuw39H0WvRHpRadP0lL8CR/hW+m
hraGwjAwflcCbYOgnMc7yy/Q66Aq0Qw1JtO26DIz6Ei5TNuh0aYybsk12h7a
i0nOR27SDiiWRlxPukWvR/heSeDJNHoD7j4bLJLfpzci3+/Avp50WooqmV92
YBYNxH19c6ggW+cY4K5en+vwI/ZNUOdYnZidy74JWVFbreY+Yd8MsVmaZGoB
+2bIY3tsuwvZZRDdqC67V8QuQ7L2i11AMbsjIsw/vR3RsjtC2DFQqSlld0Ly
4w8mk8rYnWAZafFIVc7ujKCnrer3z9idkdc/xceqgt0FGZnB3ZGV7C4wk3b2
5L9gl+NbqGR0oIpdDmGUMN+kmt0Vp2p/PZDUsLtimXpwm1stuxssVbGr/OrY
3fDwkvW9gHp2d8z70bpiewO7O+Rnwkw9X7F74OqZ09X2jeweGA79mLLgNbsn
Uub1tgib2D1xXztW+44WbEFurGFZVjP7FnTtvPXz2Bt2LwyWnMtyfsvuBZ+p
3aLJLewK6GUGx1bQUCBhR/pM9Tv+V6DBWPXd5r3OWgW0J+pCemmBN6KMrDWJ
rdx7Q3+s9qxDG/feEB+/lNROa70xYnDs5fF27pXwFUf6mHdwr0RhW4VXDh2j
hOOsgTa3Tu6VKFU1iVrH/Qf5+EJD
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$49644#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdyzlOQgEUheGjNtJZWFBYCDHGGCXOEypPBUeciCswsWYLb2lvSfQ0kFiQ
993kFF/+3NbvePS3kmRpvuF8y1lcc7//M201in9NenWnqHsVr+F13MQbeBO3
8Rbexjt4F+/hDj7Ah/gIH+MTfIrP8Dm+wJf4CnfxNb7Bt7iHi7pLnDs6zj0d
54GO06fjDOg4j3ScJzrOMx3nhY7zSsd5o+MM6TjvdJwPOs4nHeer7gKXuML5
5h+XuMIZ8Y9LXC08AwrK348=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$49644#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.0191334307833895`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 75}, {3.0191334307833895`, 3.2150681872736353`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"GJK\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{GJK}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"SS\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{SS}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.455, 0.7, 0.21]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9946544588900003`*^9, 3.9946544703249702`*^9}, 
   3.994685262185236*^9, 3.994734605243123*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"306a6811-a76c-43d6-a9c4-f7ea173aaa14"]
}, Open  ]],

Cell[TextData[{
 "Thus, we see that our formula converges very fast at the optimum point ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Lambda]", "\[LongEqual]", 
         FractionBox["2", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda=\\frac{2}{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "007f2eb0-be22-4e98-8d00-9760b7d83d53"],
 ". However, near the boundary, say for \[Lambda] = 19/10, we find that the \
Saha-Sinha formula converges much faster than ours, as seen below."
}], "Text",
 CellChangeTimes->{{3.99362379177249*^9, 3.99362384721523*^9}, {
   3.9936239922111883`*^9, 3.9936240262011414`*^9}, {3.993624089394059*^9, 
   3.99362411924541*^9}, {3.993626692373764*^9, 3.993626694267741*^9}, 
   3.9945829980627823`*^9, {3.9945831493363523`*^9, 3.994583218207592*^9}, 
   3.994641135193861*^9},ExpressionUUID->"e1bd9802-0896-40f1-8af9-\
0609b029e1bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"19", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"19", "/", "10"}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"GJK\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"B_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"SS\"], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"B_{\\\\text{SS}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.993624039795828*^9, 3.993624068402966*^9}, {
   3.994219736326702*^9, 3.994219762005249*^9}, {3.994474862559194*^9, 
   3.9944748836489077`*^9}, {3.994583066517025*^9, 3.9945831166146603`*^9}, {
   3.994654386398491*^9, 3.9946544150334463`*^9}, 3.9946852822735558`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"03fa948b-53f4-40a8-a8b3-6eb36e1ed8fa"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.004766666666666667], 
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$51180#1"]& ]}, {
        Directive[
         PointSize[0.004766666666666667], 
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$51180#2"]& ]}, {
        Directive[
         PointSize[0.004766666666666667], 
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$51180#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxF0XtMU2ccxvEzYVpkEVlRLtOVIgNlBpGqMJzlAbWltZbeC5qIwzAZDevS
EBCziyZlRgw6x5hCFEFDcQZQHKQguAjxggQltFskMN1g4hACVVYgumbMZbw/
m5w/nnzyzen7HmGmWZPlxXHcG6+erFfPAu7173tbzGn+eR7+X88Sq6Vru5rC
3pzfHKQLTHWfVjLnYX/t3CVL8KL5vRQFqVzJdzeZB+Cm/dKv6gHmQbD+dGqy
5hHzFfgkPsc/I5HtUHhOmx0Rz9gOQ9IfNy6e+5ztcIxtuBYu87AdAdltmcKn
hu3VSClrEM14+8zvKFwWpwvjO5ivxbfOWrnWl3k0Vrmuvqz9hXkMKu1HgwKX
Ml+P55GO/U8fM4+F6WGny85nLsLewcmS4/R/N2BPS9vKouXMN8JwLHWk4gXz
TagTKtObg5jHwXv1N452ju14FNziNOYQtj9A8Rl1fu5CthMQV8ifvv8O25uR
Wdks9qLzfIhx4ZM7oyvY3gLVUKv4+hK2xZgUvR/Ss5LtRIxmz2Z0+7MN1J+x
fmV9d34fAtwJ3sHKAOZJmCp2OEIEzJMQGFZfvo/Om4yeH26Nl5En46SX56WA
zrsV/CvxoX+Tb8Wj4wV3S4OZb4OXtbNaGcp8GwZtvYIeuo/t8Ej0naXk22Fz
DuQ56T4kEObGRN4jl6B1bkh0le5DCh5P4PKQS1FsaYw2032koNSZ3xsuZJ4C
k4rn9mP3wckgPy+NkpDL4Nd117+cXI6DTQcEmeRyLPsoKmUJOy+3A09il1cU
ku+A0lPeaCFXYFnetV0l5Arw2sKHu8h3YjqqY+4s+U6YJQqOz87DKTGecdu3
jlyJvjUP+jXkqfBzOcbs5Kl43Nc0eZRcheyGQzMdzKGCXNt7pJXuS4WLI8rC
buY3VKga+cw+TL0aFT9qGvuoV8Pwe/vHC+l9arSsyXI8oF6NwH3ndr/HNqeB
xPJ00UPqNcgJOywG9RqMXUjMH6Jeg6RkT6WRei2yi9ybR6jXwie3c9ZEvRbN
wjbLKPVaHDk40PgF9TqU5iTEjFOvw2KFLvL199ChP8j+9QT1Opz48lhNBfV6
bNldVeSiXo/2n98y26jXI++sd8Jz6vV4+0D09SvUG9BQP9UwRb0Bv63P7mil
3gB+S/fEX9QbMGzIt9H34oxYN3b4Hzf1RsSJVCe7qDfinu/gn9PUGzG48UX1
ferTYHWVXZ6hPg0R/bFuJ/VpcEtO7ZqlPg0zmwKq+qlPhyl08cR//i9qMor6

            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$51180#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxFy31M1AUcx/EfzygP8nCEcYAP3F2i5wmnAQJyn5PHAw+Oe+BOEW6z5IpS
KiBxJF5MMInZmJWcjNoqCFISDBwuBr+15Rozqj/I3MpVM4Yjq6FgapvZ8ve5
7/b947X3Puv21Zn3+wmC4PPo9z96X8F7H0y0L8ZNh+B//aXzLzhx1eG/8rEF
zHnylCFHVzx2MOJeurIQYJIcAb/zTdV3syTL0PjtDaNcK3k1Iv9O04yrJccj
9t6PlceTJa9Fp99w1LGnJK9HWtWkRqOSrMDsnkszeqVkFcSkzrFuheQNWN7t
TI+nN+KH07Ulk0mS1cgZSfijkdbgy55G5Q46Be37Xr2+ik7F8YUzWFgvWYub
ibdyv6a3Ii808eAovQ0hPaqP36efRkPO6/En6TT0/n5281E6HU3mz6pfoTNw
59hUqYvejvMPbSNVdCaOPNNksNFZ+FkbMWeks5HaWuAspHdgKabtbT2dgxeH
FmuzaR18fzFcSaeBAcvtvq2S3UBsnXl+C7seoQcy2tXseqgHGhqS2XfiREvz
oIp9J1wTiQkK9lw8OWX5ah17Lqpc/n1r2PPw+XvzQwnseRgbrbkuZ8+HI/Ow
No49HylGT/9q9gKIzefSY9kLMO5Z+jWGvRD2f4L6ZeyFMFyYaIlmLwKcyS9E
sRdB3dD9fCS7AfkdrU0R7Aa0jbzx7ir2Ylx6s+6LcPZirJXJH4SxlyDsXoeO
dpeg9eWrJ0PZd8H1mmY+hH0X7hz+rpgWjKiNir64kt2ITKctmRZKUWMM/mgF
eymsqQNKWijDobaJoWD2MqyZ+T6LFky40Nv1TZBkmPDE2FvP0W4TprObA2nR
hL7ogMFA7svRmXKjjEY5fpLN3g/gvhzvGD2DtFiORp+7lbRgxqcd45E0zLgY
d27an3sztrs+bKdFM8Kc9fm0YEHl3O1AGhZs9Dyc9uPegk9O1XfRogVndFv2
0IIVRSqZkoYVo5cDFn25t6K67qZIi1Y0y/u7aMEGuUXxLA0bYsJLM7x7G6o9
4eHevQ29LebffLivwNSBoEkaFajZEN9NuyuwfNBdT4sVUP+pMHn3dkRue7DZ
u7dj0+mlUO/ejmvaoFsC93YMzybN0IIDs8u6YRoObDprOkW7HdjbU3LIu3eg
875qr3e/G5ePXNP/538BCGNJEA==
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$51180#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.004766666666666667], 
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], {
           LineBox[CompressedData["
1:eJxdy7kuhGEYhuEHDZ1CMYUCERFB7DvzY+w7Y2slaqfwHdp3SHoNiYTM9SZv
ceXOM/72cf8+kKTv599/vj//15rrdL/Gh5pffbZ7nabXg3gYj+AWHsVjeAJP
4ik8jWfwLJ7HC3gRL+FlvIJX8Rpexxt4E2/hbbyDd/EebuOm1wVnn45zQMc5
pON06DhHdJxjOs4JHeeUjnNGxzmn41zQcS7pOFd0nGs6zg0d57bXDS644tyx
xwVXnHv2uOCK88AeF1xxuuxxwRXnkT0uuOI8sccFV5xn9rjgivPCHhdccV7/
/A29AS/G
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$51180#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.1398247269848154`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 100}, {3.1398247269848154`, 3.142710330074787}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"GJK\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{GJK}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"SS\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{SS}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004766666666666667`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.455, 0.7, 0.21]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.993624051260551*^9, 3.993624069541013*^9}, {
   3.994219755081745*^9, 3.9942197650393476`*^9}, 3.994474884982881*^9, {
   3.994583107194771*^9, 3.994583117746035*^9}, {3.9946543967895947`*^9, 
   3.994654416072112*^9}, 3.994685286221716*^9, 3.994734608831313*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"299ed1d4-7a30-4c52-853e-21a383a4ac32"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9936227263335257`*^9, 
  3.9936227309554253`*^9}},ExpressionUUID->"1bd6b885-495e-4236-bdd5-\
1d0c5797a834"],

Cell["\<\
The Saha-Sinha formula performs better for larger lambda values: \
\>", "Text",
 CellChangeTimes->{{3.9936268223833847`*^9, 3.993626860833191*^9}, {
  3.994641170653013*^9, 
  3.994641171368719*^9}},ExpressionUUID->"59a31096-6e98-4b6d-b3b8-\
bff8abf9e2f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", "1", ",", "50"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", "2", ",", "50"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", "10", ",", "50"}], "]"}], ",", 
     " ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"1\"}], TraditionalForm], \
\"errors\" -> {}, \"input\" -> \"\\\\lambda=1\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"2\"}], TraditionalForm], \
\"errors\" -> {}, \"input\" -> \"\\\\lambda=2\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      " ", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Lambda]\", \"\[LongEqual]\", \"10\"}], TraditionalForm], \"errors\
\" -> {}, \"input\" -> \"\\\\lambda=10\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      " ", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue", ",", "Red", ",", " ", "Yellow"}], "}"}]}], 
   "\n", ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.993624677056283*^9, 3.9936247927666807`*^9}, {
  3.993624833672181*^9, 3.993624855809445*^9}, {3.993624910932053*^9, 
  3.993624935487296*^9}, {3.993625003925435*^9, 3.993625029507316*^9}, {
  3.993627150774065*^9, 3.993627172391062*^9}, {3.9942207359033613`*^9, 
  3.99422082635924*^9}, {3.994474897014896*^9, 3.994474929534236*^9}, {
  3.994583244853891*^9, 3.9945832769906883`*^9}, {3.994583353766303*^9, 
  3.994583354887784*^9}, {3.9946545236120987`*^9, 3.994654600776361*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a7808633-0a41-4eba-b301-8ed47a7966c6"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53066#1"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53066#2"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53066#3"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         AbsoluteThickness[2], 
         RGBColor[1, 1, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53066#4"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           GrayLevel[0]], {
           LineBox[CompressedData["
1:eJxdyltIk3EYx/FXJdgQtkgLNc05TdS0Ld2my7X9PMx3Fhl0DiQlyqBwXnag
YsUCIRIW5cJgeaEUOfGiRCI6WVioHd5sISunIuXAUVIRXhQ0if/vogceHj58
n5xDbTuPJEmSlBDfsvgmSv+PCv/uomPP8oSEJajyFhpPSWqIv7nw/gqPVngl
Vv+R0w+sEU5F7tYTVxMzhNNglr4ajJnCmUg5KX++liWsQ1+SZrB9nbAeyu6+
qClbOA8X3ynNd+l8uK9PfF+lEy5AmjZ7vpEuwq3m4Xo/XYzO9a9LRuiNuDEX
aInRRrSc8fxKzhHehO1B/a58uhRyh8tno8vg1LrP76BNSHm14lkTbYbzQr/S
SlsQWTymOU2Xo3+fY8RLVyASilo6aCtenmu60klvhq+4NSFAV+L3fHdvD21D
VBntukNvwV69bmmAtuP2gyzlHu2A7ZLVcp8GcNltfijsARZKguEn7FVIbzcY
n7NXwXh4zP6CvRprg3rNKHs13hZO9oyz18D7eFD1hr0GN8fG7Qp7LYaTfdsm
2Gsxrf5WGmJ3YurLwaUP7E5kbPgZmGSvw1Du8cIwex0arKauj+wyYv6zPz6x
y5hpqyyPsLvwVG04Os3ugn8q5p1hr8ej97O+2bj/Auqps5k=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53066#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], {
           LineBox[CompressedData["
1:eJxdyVtIk3EcxvFXl7k8pC0r6cA2dTKzRmsu95qHx8MOlkR0ugnaWBgiYiIK
tSjfnGmpVFeNCCTEMIxQHElKydrWwqsuQuhqF13UXTbqRliaov9H6AcPPz58
9d7r55pVkiSlrM2ytlTp/8vCxv9Vs/EzNi3h2vp179i0Gq+Go5++O4VzIXf8
vRi2CudB39wa9B4Vzoe/qbRXUyJ8EDM9V96MFwvrMNR332A1CBfg85x3z+ki
4SI02YZHpwqFi9HZdjvhoI14lpm8nCwQPozw1a7zMfoILnhk1whtgnrBrFLo
Y9g7E5lroc0wReODl+jjOBV8WeiiLYikuwOVdBm+LY5UWGgrDrkXH5XSJ/BV
Nyob6HIsD40ltLQNMV9J7wFaRlV56MM+ugJLZ/If59EnsfNd6MsuuhKhBf+N
HLoKtjvm9my6Gt4/b8cz6RoYw779GTSgyvn4Xi2sAG2d7YPp7LX4HR3wbWev
xWqZ9kEaex303bnT29jrMLUUT6jY69EfDNhppR6v3bMTqewNmJ/XaWmlAWma
5ecp7HZMOCdNtGLHPf+PmMTuQHZfVwutONDaf1az1Z3o8AQiq3rRnbj55O4t
WnIhXu2Rt7oLxodPkyvsjdj980V03f8A36mklQ==
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53066#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], {
           LineBox[CompressedData["
1:eJxNzU0ow3Ecx/E/wsxhyFPIU5I8tfl7GrN99mDGXMafKbnoLwcHWmlxEKld
NOEgcnExcVAOHnIaJRQnuaqJEBrJ83PY//f91vfw6l3fb0Z7d0NHCMdxQT/L
/2wwx4b/HQX+dKsbF32jBdbwf3Mw8s5JW2PEv2UYqz34SNMGHAVFU0LoVWrA
sRj19yd1SU5ET33cqj4j4BTIWtc/8zIDTseEcOJRSs5Em1e+GCM5C7ObqldO
cjb0Q8tbr9K9HAi9c54XybnYURZEsp6PGd/7FHMhNu663piV2D51qd4kq2C/
kFuZi9Czb25i5vGgsbcwF+NR6CMuwe79vJ25FLrOlWbmMpw/XpJ75bA9NRKr
4bm7FpgrIBcXiCtxNj1ArEGdRSSuQrlbINZCdFiJdYgRzcRAstfIPAhEDxtI
1yNdQTyoR0kY7QaMqGg3gHfQboRzjXYjbp5pN8FXRP+bUCYSc9XIdtNeDdcS
7WZ07NFuxtEx7TU49NNeA/UH7RZ4w02kW/ClIOZq4Yj/8zfgnbnh
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53066#3"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           RGBColor[1, 1, 0]], {
           LineBox[CompressedData["
1:eJxdyb0OwWAAheGjFrYOhg4GlUYaQVB/1dIP9beKK5B07i24ZLtFEwn53pOc
4cnrP8pbUZdUqx5Vd/SfN8zvb79pvnpltmVsN2AXbsEe3IY7cBcO4B4cwn14
AI/gMTyBp3AEz+A5vICX8AqO4TWcwCm8gbdwBhvbT1g7dFh7dFgHdFg5Oqwj
OqwTOqwzOqwLOqzrzx8Ri5EZ
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53066#4"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.141225593328131}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 50}, {3.141225593328131, 3.1418681304615683`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"1\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\lambda=1\
\\\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{\\\"\
\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"2\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\lambda=2\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{\\\"\
\[Lambda]\\\", \\\"\[LongEqual]\\\", \\\"10\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\lambda=10\\\", \\\"state\\\
\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 1, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.993624764225005*^9, 3.993624793232966*^9}, {
   3.9936248345898533`*^9, 3.993624867629944*^9}, {3.993624914992099*^9, 
   3.9936249369605093`*^9}, {3.9936250218519583`*^9, 3.993625030282235*^9}, 
   3.994220764272931*^9, {3.9942208064587793`*^9, 3.994220827238044*^9}, {
   3.994474917532735*^9, 3.994474933704743*^9}, {3.994583265660074*^9, 
   3.994583282922781*^9}, 3.99458335566971*^9, 3.99465456093782*^9, 
   3.994654609620924*^9, 3.99473461106462*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"5d795ed9-ccd6-49b5-9a8c-381e0e9f4459"]
}, Open  ]],

Cell["Comparing our best convergence point to Saha-Sinha  \[Lambda]=100 ", \
"Text",
 CellChangeTimes->{{3.993627218621131*^9, 
  3.993627259350209*^9}},ExpressionUUID->"c0870842-ddf0-4cf7-878d-\
5369b42bd2a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", "100", ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "25"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"GJK\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"B_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"SS\"], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"B_{\\\\text{SS}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue", ",", "Red", ",", " ", "Yellow"}], "}"}]}], 
   ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994583343456565*^9, 3.9945833475771713`*^9}, {
   3.994654616290371*^9, 3.994654634413703*^9}, 3.994685299098732*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"f171f5e1-7244-43ce-b69b-3a2662d34351"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53544#1"]& ]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53544#2"]& ]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$53544#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], {
           LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGZiQAA7HZ6CvQpcDhDeB/tw3vcbVNZyQPkMDl+X
zD9grM8J5XM47I67MNFbGsYXcLDelin4XQnGF3EQk9cxr1WE8SUc9gpk9gjA
5WUc/DkSXn+Ayys4SE9YbvMXzldykF4+M/MXnK/isN/tc+NvOF/N4f6KHXYI
vobD7O/LIxB8LYfMi1ZBCL6Ow0/PTSEIvp4Dw2VBJL6BQ6SCPxLf0KHe2h6J
b+Sg6O6KxDd2MFnvjMQ3cdjr6YLEN3UoUEDmmzmwGyDzzR0uaCPzLRzSdJH5
lg7fdSB8AI0LWEQ=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53544#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], {
           LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGZiQIA3gTvkWl/zO0B4H+zXq27Y2DSRFcpncJi6
8flMhSBuKJ/DYdWy6J45+9ihfAEHluuv5Iv/cUL5Ig5piaqXJRdyQPkSDvfL
F2tmpMHkZRyW34y8uZsJxldw2KzN9OOSDoyv5BBv1HivQQHGV3GIMGFMzYbz
1Rzuq5i0rlaG8TUcZmRlH2RThPG1HGZI3H/kpQTj6zh8NLP8+Qcur+eQzNml
9hzON3AwvjTPjgOu3tCh63jsy+9weSOHlTm6Ob/gfGOHu6q3ZyDMM3GYENZ9
ByFv6vCtz9DzN5xv5rD27NciBN/cQeCyL5K8hYNFvHcQgm/pcDrMJRzEBwBi
cmBU
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53544#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], {
           LineBox[CompressedData["
1:eJxdx70OQ2AYQOEXC5uhg0gHn4g0gij1N/kGV9D0CiRmt27vQiIhzknO8Khp
+c6WiBj7/r4pV142/v7K0YfW4W7Rd9uwCz9gD37CARzCERzDLziBUziHC/gN
l3AFf+AabuAW7uD+9AZqe0dS
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$53544#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.141583578029821}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 25}, {3.141583578029821, 3.1416031171264303`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"GJK\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{GJK}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"SS\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{SS}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.994583336479329*^9, 3.9945833484388533`*^9}, 
   3.994654647018282*^9, 3.994734618077221*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"bd1f5a51-478e-451a-aea0-8ec5bc0217a9"]
}, Open  ]],

Cell["\<\
Comparing our best convergence point to the Saha-Sinha result at \
\[Lambda]=10000, we see that the Saha-Sinha formula now fluctuates more.\
\>", "Text",
 CellChangeTimes->{{3.993627315748184*^9, 3.9936273875238256`*^9}, 
   3.9946412106760178`*^9},ExpressionUUID->"7d02e3f2-5f67-4cd3-a9e3-\
6658e06df9f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BGJK", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", 
       RowBox[{"2", "/", "3"}], ",", "100"}], "]"}], ",", 
     RowBox[{"BSS", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "n", ",", "10000", ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Beta", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", "100"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "25"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"GJK\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"B_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"B\", \"TI\"], \"SS\"], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"B_{\\\\text{SS}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"B\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"B\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9936272757604856`*^9, 3.993627322353903*^9, {3.994220911952508*^9, 
   3.99422093248706*^9}, {3.994220974712659*^9, 3.9942209749035892`*^9}, {
   3.9942210518717327`*^9, 3.994221053583836*^9}, {3.994475122606039*^9, 
   3.99447515629599*^9}, {3.994583374620723*^9, 3.994583413215343*^9}, {
   3.994654651287242*^9, 3.994654683606381*^9}, 3.994685306241564*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"eea6571e-f2ff-4aa2-84ab-5b060bd0f590"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$54381#1"]& ]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$54381#2"]& ]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$54381#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], {
           LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGZiQAA7HZ6CvQpcDhDeB/tw3vcbVNZyQPkMDl+X
zD9grM8J5XM47I67MNFbGsYXcLDelin4XQnGF3EQk9cxr1WE8SUc9gpk9gjA
5WUc/DkSXn+Ayys4SE9YbvMXzldykF4+M/MXnK/isN/tc+NvOF/N4f6KHXYI
vobD7O/LIxB8LYfMi1ZBCL6Ow0/PTSEIvp4Dw2VBJL6BQ6SCPxLf0KHe2h6J
b+Sg6O6KxDd2MFnvjMQ3cdjr6YLEN3UoUEDmmzmwGyDzzR0uaCPzLRzSdJH5
lg7fdSB8AI0LWEQ=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$54381#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], {
           LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGZiQIDjmlaTTv/nd4DwPth/WOY87VMoK5TP4FDj
+Kl/9i5uKJ/D4euOwmdq2uxQvoBDTfLWiLCtXFC+iINjz3e5jxdh8hIOAXJZ
LmmOMHkZB7EXej8S1TmgfAWHV/4KJ9b954TylRwOdPvLzomGyas4qKz5UC52
FSav5jCDj8lUrB4mr+Fw9aKJN+t2mLyWw4WoH48/zoDJ6zjcd+A+0LAAJq/n
sGHrH7Yja2DyBg6TvUzzn/TB5A0dmExfFnTtgckbOVQ5PHy5ogEmb+zAs2Nf
Z9lJmLyJA99V++Y7JTB5U4cj7Hu/e16ByZs5yBvdCXqUBZM3d3gp+V+19S5M
3sJB2GiSZ0ASTN7S4Z5VdlrDUw4HAGgFZVE=
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$54381#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], {
           LineBox[CompressedData["
1:eJxdx70OQ2AYQOEXC5uhg0gHn4g0gij1N/kGV9D0CiRmt27vQiIhzknO8Khp
+c6WiBj7/r4pV142/v7K0YfW4W7Rd9uwCz9gD37CARzCERzDLziBUziHC/gN
l3AFf+AabuAW7uD+9AZqe0dS
            "]], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$54381#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 3.020646227080767}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 25}, {3.020646227080767, 3.2644197814121165`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"GJK\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{GJK}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"B\\\", \\\"TI\\\"], \\\"SS\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"B_{\\\\\\\\text{SS}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"B\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"B\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9936272763216248`*^9, 3.993627322990817*^9, 3.994220976954986*^9, 
   3.994221055844934*^9, 3.99447515707075*^9, 3.9945834145360403`*^9, {
   3.994654666746272*^9, 3.994654684603969*^9}, 3.994734622945842*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"516d6c5a-4750-4adb-abb0-e2ee560f5f79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extreme test near the boundary of the convergence region", "Subsection",
 CellChangeTimes->{{3.993529246894244*^9, 3.99352927133362*^9}, {
   3.994226470981494*^9, 3.9942264818447247`*^9}, 
   3.9946412388246393`*^9},ExpressionUUID->"30467141-7ea8-4b30-a9a4-\
4ffc3f766ddc"],

Cell[TextData[{
 "In this section, we examine ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "GJK"], TraditionalForm], "errors" -> {}, 
     "input" -> "B_{\\text{GJK}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c5ce78c7-0277-4baf-b3fa-aa16f6433fb8"],
 "  near the boundary. We begin by recalling that at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], "12"], "\[LongEqual]", 
         FractionBox["3", "2"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"], "\[LongEqual]", 
         FractionBox["3", "2"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "s_{12}=\\frac{3}{2}, s_{23}=\\frac{3}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9ba20862-213b-47cb-91c3-f43f9a0b8be4"],
 ", the amplitude is equal to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Pi]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\pi", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e21a61ca-1bfa-4919-9c70-68dd913cc662"],
 ". We find that the convergence is extremely slow: achieving agreement to \
two decimal places requires the inclusion of approximately 20,000 terms, \
while adding a further 10,000 terms yields only a marginal improvement."
}], "Text",
 CellChangeTimes->{{3.994583584897921*^9, 3.994583629522099*^9}, 
   3.994641268642621*^9},ExpressionUUID->"a4965f44-1c52-4d83-bb27-\
8baee5c0275d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Beta", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.993529503052277*^9, 3.9935295174180603`*^9}, 
   3.993627417412538*^9, {3.994476678048396*^9, 3.994476683486516*^9}, {
   3.994583644393284*^9, 3.99458365533014*^9}, {3.9946547315240717`*^9, 
   3.9946547433275957`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"e4047d8b-82de-4c61-9ea3-67e471786381"],

Cell[BoxData["3.1415926535897932385`6."], "Output",
 CellChangeTimes->{
  3.993529518661255*^9, 3.9936274226822567`*^9, 3.994221177729521*^9, 
   3.994476684442829*^9, {3.994583646867028*^9, 3.994583655615231*^9}, {
   3.994654738686808*^9, 3.994654744226448*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"c23399aa-5bd2-4f9a-8ed6-9abb102923fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{3.994221390589612*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"f1ed6cfa-2a63-4cbc-bdfd-b7e1a4c3aab3"],

Cell[BoxData["3.1415926535897932385`6."], "Output",
 CellChangeTimes->{3.994221656458869*^9, 3.994476688266012*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"fc06d26b-1f6a-4ad7-94a9-c1b21f5e3da8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "4000", ",", 
   RowBox[{"1", "/", "100000"}], ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.994221247991539*^9, 3.9942212613995047`*^9}, {
   3.994221295642214*^9, 3.994221297135765*^9}, 3.994221367902063*^9, {
   3.99447669246646*^9, 3.9944766993405113`*^9}, {3.994583666154529*^9, 
   3.994583669860751*^9}, {3.994654709989586*^9, 
   3.994654711688788*^9}},ExpressionUUID->"d38f20b6-dd5f-4f8c-ae26-\
054f1f59efbf"],

Cell[BoxData["3.1344224498559518724`6."], "Output",
 CellChangeTimes->{3.994221286260749*^9, 3.994221321525334*^9, 
  3.9942213951826687`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7712d62a-e6f9-4c8b-a534-7bb3468d3988"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "10000", ",", 
   RowBox[{"1", "/", "100000"}], ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.993529768297288*^9, 3.993529771037166*^9}, {
  3.994221380261443*^9, 3.994221382004942*^9}, {3.99447670727107*^9, 
  3.994476708664138*^9}, {3.994583676785798*^9, 3.99458367837017*^9}, {
  3.9946547138153152`*^9, 
  3.9946547155287123`*^9}},ExpressionUUID->"fbc8c0e9-7e5d-42cc-8316-\
1dd02d310771"],

Cell[BoxData["3.1384350042983616539`6."], "Output",
 CellChangeTimes->{3.993529893713485*^9, 3.9942216564135942`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f2d554db-26e2-4823-a8d8-9e3f7c4fc153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "20000", ",", 
   RowBox[{"1", "/", "100000"}], ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.993530601582089*^9, 3.993530610207203*^9}, {
  3.994221422956938*^9, 3.994221424293171*^9}, {3.994476711759512*^9, 
  3.994476712700612*^9}, {3.994583693239265*^9, 3.994583699812503*^9}, {
  3.9946547191203747`*^9, 
  3.994654721778648*^9}},ExpressionUUID->"128edd84-b307-4d04-81c2-\
5ca760ffa5c8"],

Cell[BoxData["3.140174629282364656`6."], "Output",
 CellChangeTimes->{3.993531476158496*^9, 3.994222809662067*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"257515b0-c47d-49cf-b07e-da21f03ffff1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BGJK", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "30000", ",", 
   RowBox[{"1", "/", "100000"}], ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.993627685479436*^9, 3.993627686941695*^9}, {
  3.994221428221582*^9, 3.9942214287332163`*^9}, {3.994476715841528*^9, 
  3.994476716687663*^9}, {3.9945837028234777`*^9, 3.9945837057260523`*^9}, {
  3.9946547237557077`*^9, 
  3.9946547257859898`*^9}},ExpressionUUID->"db23a738-9dc8-4945-bf97-\
3882c46330a8"],

Cell[BoxData["3.1408023285972351474`6."], "Output",
 CellChangeTimes->{3.993629411631583*^9, 3.994225792751979*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"764c9b77-daa7-4080-9602-797eaf92e4fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Five-point tachyon partial amplitudes ", "Chapter",
 CellChangeTimes->{
  3.9944892334768248`*^9, {3.994583739665395*^9, 
   3.994583739907745*^9}},ExpressionUUID->"7eab2e2c-7073-4a6a-a572-\
e102f3904b09"],

Cell[TextData[{
 "Here we put to test the five point amplitude that was obtained in the \
paper. We write this expression below for ready reference.   Nima \
Arkani-Hamed, Carolina Figueiredo, Grant N. Remmen (AHFR) arrived at an \
analytic formula for the five-point integral in arXiv:2412.20639 [hep-th], \
but with massless external legs. The special feature of AHFR formula is that \
it converges everywhere in all the five Mandelstam variables ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], "12"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "34"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "123"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "234"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "s_{12}, s_{23}, s_{34}, s_{123},s_{234}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "decc4111-904a-4434-b52e-a74693f87f3c"],
 ". \n\nIn our work the five-point formula is given by\n\n\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["A", "TI"], 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], ")"}], 
         "\[LongEqual]", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["i", "TI"], "\[LongEqual]", "1"}], "5", 
          LimitsPositioning -> True], 
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", 
            StyleBox["i", "TI"], ")"}]], ","}], TraditionalForm], 
     "errors" -> {}, "input" -> "A(1,2,3,4,5)=\\sum_{i=1}^5 A_{5}^{(i)},", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "30c4c8e8-39ba-4d79-8f76-e429bb77af18"],
 "\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\nwhere, \n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", "1", ")"}]], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "6"], ")"}]], 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "1"], ")"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "1"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "6"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "6"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "1"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "1"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "6"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SubscriptBox["\[Lambda]", "1"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "6"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  SubscriptBox["\[Lambda]", "1"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "+", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "A_{5}^{(1)}=\\frac{1}{\\ell_{0}(\\lambda_{6})}\\frac{1}{\\ell_{0}(\\\
lambda_{1})}\\left(\\lambda_{1}\\right)^{s_{12}-1}\\left(\\lambda_{6}\\right)^\
{s_{123}-1} \\left(1-\\frac{\\lambda_{6}}{2}\\right)^{s_{34}-2}\n        \
\\left(1+\\frac{\\lambda_{1}}{2}\\right)^{s_{123}-s_{12}-s_{23}+1}\\left(1-\\\
frac{\\lambda_{1}}{2}\\right)^{s_{23}-2}\\left(1+\\frac{\\lambda_{6}}{2}(1+\\\
lambda_{1})\\right)^{s_{23}-s_{123}-s_{234}+1}\\left(1+\\frac{\\lambda_{6}}{2}\
(1-\\lambda_{1})\\right)^{s_{234}-s_{23}-s_{34}+1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "82cd8c85-0818-4495-9061-532232e99688"],
 "\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", "2", ")"}]], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "7"], ")"}]], 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "2"], ")"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "2"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "7"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "2"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "2"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "7"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1", "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "7"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  SubscriptBox["\[Lambda]", "2"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "+", "1", "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "7"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SubscriptBox["\[Lambda]", "2"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "-", "2"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "A_{5}^{(2)}=\\frac{1}{\\ell_0(\\lambda_{7})}\\frac{1}{\\ell_{0}(\\\
lambda_{2})}\\left(\\lambda_{2}\\right)^{s_{23}-1}\\left(\\lambda_{7}\\right)^\
{s_{123}-1}\\left(1+\\frac{\\lambda_{2}}{2}\\right)^{s_{123}-s_{12}-s_{23}+1}\
\\left(1-\\frac{\\lambda_{2}}{2}\\right)^{s_{12}-2}\\left(1+\\frac{\\lambda_{\
7}}{2}\\right)^{s_{23}+1-s_{123}-s_{234}}\\left(1-\\frac{\\lambda_{7}}{2}(1-\\\
lambda_{2})\\right)^{s_{234}+1-s_{23}-s_{34}}\\left(1-\\frac{\\lambda_{7}}{2}(\
1+\\lambda_{2})\\right)^{s_{34}-2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "10618f25-a76f-4ab0-afcc-a9bc874bcc35"],
 "\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", "3", ")"}]], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "8"], ")"}]], 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "3"], ")"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "3"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "8"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "3"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "3"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "8"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1", "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "8"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SubscriptBox["\[Lambda]", "3"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "8"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  SubscriptBox["\[Lambda]", "3"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "A_{5}^{(3)}=\\frac{1}{\\ell_{0}(\\lambda_{8})}\\frac{1}{\\ell_{0}(\\\
lambda_{3})}\\left(\\lambda_{3}\\right)^{s_{23}-1}\\left(\\lambda_{8}\\right)^\
{s_{234}-1}\\left(1+\\frac{\\lambda_{3}}{2}\\right)^{s_{234}-s_{23}-s_{34}+1}\
\\left(1-\\frac{\\lambda_{3}}{2}\\right)^{s_{34}-2}\\left(1+\\frac{\\lambda_{\
8}}{2}\\right)^{s_{23}+1-s_{123}-s_{234}}\\left(1-\\frac{\\lambda_{8}}{2}(1+\\\
lambda_{3})\\right)^{s_{12}-2}\\left(1-\\frac{\\lambda_{8}}{2}(1-\\lambda_{3})\
\\right)^{s_{123}-s_{12}-s_{23}+1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e09cbf97-7198-462b-9c72-7fb667958157"],
 "\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", "4", ")"}]], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "9"], ")"}]], 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "4"], ")"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "4"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "9"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "4"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "4"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["\[Lambda]", "9"], "2"]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "9"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "+", 
                  SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1", "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox[
               SubscriptBox["\[Lambda]", "9"], "2"], 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  SubscriptBox["\[Lambda]", "4"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "A_{5}^{(4)}=\\frac{1}{\\ell_{0}(\\lambda_{9})}\\frac{1}{\\ell_{0}(\\\
lambda_{4})}\\left(\\lambda_{4}\\right)^{s_{34}-1}\\left(\\lambda_{9}\\right)^\
{s_{234}-1}\\left(1+\\frac{\\lambda_{4}}{2}\\right)^{s_{234}-s_{23}-s_{34}+1}\
\\left(1-\\frac{\\lambda_{4}}{2}\\right)^{s_{23}-2}\\left(1-\\frac{\\lambda_{\
9}}{2}\\right)^{s_{12}-2}\\left(1+\\frac{\\lambda_{9}}{2}(1+\\lambda_{4})\\\
right)^{s_{23}+1-s_{123}-s_{234}}\\left(1+\\frac{\\lambda_{9}}{2}(1-\\lambda_{\
4})\\right)^{s_{123}-s_{12}-s_{23}+1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "500f9c27-5ba0-4a2c-a47c-f6448a0d58e5"],
 "\n\n\t\t\t\t\t\t\t\t\t\t\t\t\t\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["A", "TI"], "5", 
          RowBox[{"(", "5", ")"}]], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "10"], ")"}]], 
         FractionBox["1", 
          RowBox[{
            SubscriptBox["\[ScriptL]", "0"], "(", 
            SubscriptBox["\[Lambda]", "5"], ")"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "10"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            SubscriptBox["\[Lambda]", "5"], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox["1", "2"], 
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["\[Lambda]", "10"], "+", 
                  SubscriptBox["\[Lambda]", "5"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1", "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "+", 
              FractionBox["1", "2"], 
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["\[Lambda]", "10"], "-", 
                  SubscriptBox["\[Lambda]", "5"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "123"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox["1", "2"], 
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["\[Lambda]", "10"], "+", 
                  SubscriptBox["\[Lambda]", "5"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"1", "-", 
              FractionBox["1", "2"], 
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["\[Lambda]", "10"], "-", 
                  SubscriptBox["\[Lambda]", "5"]}], ")"}]}], ")"}], 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], "234"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], "-", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"], "+", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "A_{5}^{(5)}=\\frac{1}{\\ell_{0}(\\lambda_{10})}\\frac{1}{\\ell_{0}(\\\
lambda_{5})}\\left(\\lambda_{10}\\right)^{s_{12}-1}\\left(\\lambda_{5}\\right)\
^{s_{34}-1}\\left(1+\\frac{1}{2}(\\lambda_{10}+\\lambda_{5})\\right)^{s_{23}+\
1-s_{123}-s_{234}}\\left(1+\\frac{1}{2}(\\lambda_{10}-\\lambda_{5})\\right)^{\
s_{123}-s_{12}-s_{23}+1}\\left(1-\\frac{1}{2}(\\lambda_{10}+\\lambda_{5})\\\
right)^{s_{23}-2}\\left(1-\\frac{1}{2}(\\lambda_{10}-\\lambda_{5})\\right)^{s_\
{234}-s_{23}-s_{34}+1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a2eec6f2-b98a-4c67-bec1-f1b110b0998d"]
}], "Text",
 CellChangeTimes->{{3.993365401555305*^9, 3.99336553710725*^9}, {
   3.993378774904911*^9, 3.993378810849038*^9}, {3.993378975702366*^9, 
   3.993379141686736*^9}, {3.993379247233965*^9, 3.993379275137103*^9}, 
   3.993382607014143*^9, {3.993437130377921*^9, 3.993437172755333*^9}, {
   3.993568896697564*^9, 3.9935688976101294`*^9}, {3.993568928448537*^9, 
   3.993568933793742*^9}, {3.994420380248147*^9, 3.9944205234094353`*^9}, {
   3.9944205592232037`*^9, 3.99442060404381*^9}, {3.9945837636342916`*^9, 
   3.994583779999463*^9}, {3.994583897348336*^9, 3.994583920710039*^9}, {
   3.994583990580042*^9, 3.994583990985169*^9}, {3.9945840336573153`*^9, 
   3.99458404479784*^9}, {3.994584076016131*^9, 3.994584088341804*^9}, {
   3.994643648749193*^9, 3.994643652454986*^9}, {3.994643705153077*^9, 
   3.9946437070691843`*^9}, {3.994644534728245*^9, 3.9946445586696568`*^9}, {
   3.9947346865086727`*^9, 3.9947346988528147`*^9}, {3.994734759366288*^9, 
   3.994734768902007*^9}, {3.994734835702724*^9, 
   3.994734899366592*^9}},ExpressionUUID->"43acfae5-d19b-42fb-9037-\
b2b4f43e8faf"],

Cell[TextData[{
 "\n\nWe code the above equations in exactly the same manner as for the \
four-point function. This time however, the ratios ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Lambda]", 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7d83285d-4061-4057-99ab-f5c7cbcc790f"],
 " are expressed in terms of two free parameters  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], TraditionalForm], "errors" -> {},
      "input" -> "\\alpha, \\beta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fb962381-ed1e-4bfd-b2eb-c6689e225ac2"],
 "  which in the range ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
        "\[Alpha]", ">", "0", ",", "\[Beta]", ">", "0", ",", "\[Alpha]", "+", 
         "\[Beta]", "<", "1"}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha>0,  & \\beta>0,  & \\alpha+\\beta < 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "678114e1-185e-4a0d-8cde-47652bad63e8"],
 ".  They are given by \n\n\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", "1"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "\[Alpha]"}], 
          RowBox[{"(", 
            RowBox[{"1", "-", "\[Beta]"}], ")"}]], ",  ", 
         SubscriptBox["\[Lambda]", "3"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"(", 
            RowBox[{"2", "-", "2", "\[Alpha]", "-", "2", "\[Beta]"}], ")"}], 
          RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]", "+", "3", "\[Beta]"}], ")"}]], 
         ",    ", 
         SubscriptBox["\[Lambda]", "5"], "\[LongEqual]", "2", "\[Beta]", 
         ",  ", 
         SubscriptBox["\[Lambda]", "7"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"(", 
            RowBox[{"2", "+", "6", "\[Alpha]", "-", "2", "\[Beta]"}], ")"}], 
          RowBox[{"(", 
            RowBox[{"3", "+", "\[Alpha]", "+", "5", "\[Beta]"}], ")"}]], 
         ",  ", 
         SubscriptBox["\[Lambda]", "9"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
          RowBox[{"3", "\[Alpha]", "+", "1"}]], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\lambda_{1}=\\frac{2\\alpha}{(1-\\beta)}, \\quad \
\\lambda_{3}=\\frac{(2-2\\alpha-2\\beta )}{(1-\\alpha+3\\beta)}, \\qquad \n\
\\lambda_{5}=2\\beta, \
\\quad\\lambda_{7}=\\frac{(2+6\\alpha-2\\beta)}{(3+\\alpha+5\\beta)}, \\quad \
\\lambda_{9}=\\frac{2(1-\\alpha)}{3\\alpha+1}.", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1faf2f80-f562-4c80-a143-059a0c629a89"],
 "\n\t\t\t\t\t\t\t\nand \n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", 
          RowBox[{"2", 
            StyleBox["i", "TI"]}]], "\[LongEqual]", 
         RowBox[{"(", 
           FractionBox[
            RowBox[{"4", "-", "2", 
              SubscriptBox["\[Lambda]", 
               RowBox[{"2", 
                 StyleBox["i", "TI"], "-", "1"}]]}], 
            RowBox[{"2", "+", "3", 
              SubscriptBox["\[Lambda]", 
               RowBox[{"2", 
                 StyleBox["i", "TI"], "-", "1"}]]}]], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda_{2i}=\\left(\\frac{4-2\\lambda_{2i-1}}{2+3\\lambda_{2i-1}}\\\
right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cce5e205-d9f7-4580-8bb0-f73b46cdb53a"],
 "\nor \t\t\t\t\t\t\t\t\t\t\n\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Lambda]", "2"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "-", "2", "\[Alpha]", "-", "2", "\[Beta]"}], 
          RowBox[{"1", "+", "3", "\[Alpha]", "-", "\[Beta]"}]], ",    ", 
         SubscriptBox["\[Lambda]", "4"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Alpha]"}]], ",    ", 
         SubscriptBox["\[Lambda]", "6"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "-", "2", "\[Beta]"}], 
          RowBox[{"1", "+", "3", "\[Beta]"}]], ",    ", 
         SubscriptBox["\[Lambda]", "8"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2", "-", "2", "\[Alpha]", "+", "6", "\[Beta]"}], 
          RowBox[{"3", "+", "5", "\[Alpha]", "+", "\[Beta]"}]], ",    ", 
         SubscriptBox["\[Lambda]", "10"], "\[LongEqual]", "2", "\[Alpha]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda_2=\\frac{2-2\\alpha-2\\beta}{1+3\\alpha-\\beta},\\qquad \
\\lambda_4=\\frac{2\\beta}{1-\\alpha},\\qquad \
\\lambda_{6}=\\frac{2-2\\beta}{1+3\\beta},\\qquad \
\\lambda_8=\\frac{2-2\\alpha+6\\beta}{3+5\\alpha+\\beta},\\qquad \
\\lambda_{10}=2\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8d9434c0-367a-4f91-93cc-6a40ed2214ba"],
 "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\n"
}], "Text",
 CellChangeTimes->{{3.993379290058029*^9, 3.993379527473234*^9}, {
   3.993379614782939*^9, 3.993379660785202*^9}, {3.993379763249192*^9, 
   3.993379803224353*^9}, {3.99338016630831*^9, 3.9933801698644953`*^9}, {
   3.993437186438274*^9, 3.993437314508704*^9}, {3.993437516287174*^9, 
   3.993437623033229*^9}, 3.994226585469636*^9, {3.9942268023984203`*^9, 
   3.994226822023048*^9}, {3.9942271043597937`*^9, 3.994227118543652*^9}, {
   3.9943010123599777`*^9, 3.9943010127913857`*^9}, {3.994301058480916*^9, 
   3.994301212737034*^9}, {3.9944213369417477`*^9, 3.994421559123732*^9}, {
   3.9944767346218147`*^9, 3.9944767396987343`*^9}, 3.994476774795517*^9, {
   3.9944768169805393`*^9, 3.994477197092428*^9}, 3.9944907712462378`*^9, {
   3.9945841138741207`*^9, 3.994584121518579*^9}, {3.994584255528882*^9, 
   3.9945842724500637`*^9}, 
   3.994734725605194*^9},ExpressionUUID->"c6aa9923-b65b-4ff0-afb4-\
0a33b8bbc321"],

Cell[TextData[{
 "We shall denote the individual terms above by A5t1, A5t2, A5t3, A5t4, and \
A5t5, with their sum representing the total amplitude, A5. As before, the \
first five arguments correspond to the five independent Mandelstam variables, \
namely  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], "12"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "34"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "123"], ",", 
         SubscriptBox[
          StyleBox["s", "TI"], "234"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "s_{12},s_{23}, s_{34}, s_{123}, s_{234}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "82711f95-4be1-49c1-8e9a-a3f84f03b66e"],
 ".\n\nIn this section, we present the code in a form that is almost \
identical to the expressions derived above and verify that the resulting \
amplitude agrees with that obtained by AHFR. This implementation is \
intentionally kept simple and transparent so that the user can easily verify \
each step of the input. The trade-off, however, is that the numerical \
evaluation is comparatively slow.\nWe therefore begin by providing numerical \
evidence of agreement for a representative set of kinematic points, chosen \
such that the sums converge relatively quickly. In the next section, we \
introduce a substantially optimized implementation. The optimization can be \
carried out quite dramatically, and AI-assisted code optimization proves to \
be a particularly useful tool for this purpose.\nTo validate the optimized \
implementation, we benchmark it extensively against the rudimentary version. \
Specifically, for relatively low mass levels, we perform high-precision \
comparisons at randomly chosen points in the kinematic space, using the \
simple implementation as the reference. To distinguish the two versions, we \
append the suffix \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] to the \
names associated with the rudimentary code, while reserving the more natural \
notation for the optimized implementation."
}], "Text",
 CellChangeTimes->{{3.994489820403935*^9, 3.994489833115883*^9}, {
  3.9944898635586443`*^9, 3.994489885104019*^9}, {3.994489924232902*^9, 
  3.994489925980784*^9}, {3.994638805937249*^9, 
  3.9946388275108*^9}},ExpressionUUID->"743ba2ad-99fe-4e5e-b7a9-9325da066fa4"],

Cell[CellGroupData[{

Cell["Rudimentary code ", "Subsection",
 CellChangeTimes->{{3.994477224257255*^9, 
  3.994477243620167*^9}},ExpressionUUID->"e84d0240-efe0-49a1-8b29-\
ffafdb402b48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A5t1a", "[", 
     RowBox[{"s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]1_", ",", 
      "\[Lambda]6_", ",", "precision_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]1t", ",", "\[Lambda]6t", ",", "factors", ",", "ser", ",", 
        "coeffs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]6t", "2"]}], ")"}], 
              RowBox[{"s34", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]1t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]6t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]1t", "2"]}], ")"}], 
              RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]1t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]6t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]1t", "2"]}], ")"}], 
              RowBox[{"s23", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]1t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]6t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["\[Lambda]6t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]1t"}], ")"}]}]}], ")"}], 
              RowBox[{"s23", "-", "s123", "-", "s234", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]1t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]6t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["\[Lambda]6t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Lambda]1t"}], ")"}]}]}], ")"}], 
              RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]1t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]6t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Sequential", " ", "multiplication"}], "*)"}], 
       RowBox[{"ser", "=", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
          "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Extract", " ", "coefficients"}], "*)"}], 
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"ser", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]1t", ",", "\[Lambda]6t"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Lambda]1", 
                RowBox[{"s12", "-", "1", "+", "m"}]], " ", 
               SuperscriptBox["\[Lambda]6", 
                RowBox[{" ", 
                 RowBox[{"s123", "-", "1", "+", "n"}]}]]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s12", "+", "m", "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s123", "+", "n", "-", "1"}], ")"}]}]], ")"}], "*", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
         "precision"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A5t2a", "[", 
     RowBox[{"s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]2_", ",", 
      "\[Lambda]7_", ",", "precision_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]2t", ",", "\[Lambda]7t", ",", "factors", ",", "ser", ",", 
        "coeffs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Factor", "-", 
        RowBox[{"wise", " ", "series", " ", "expansion"}]}], "*)"}], 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]2t", "2"]}], ")"}], 
              RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]2t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]7t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]2t", "2"]}], ")"}], 
              RowBox[{"s12", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]2t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]7t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]7t", "2"]}], ")"}], 
              RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]2t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]7t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["\[Lambda]7t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Lambda]2t"}], ")"}]}]}], " ", ")"}], 
              RowBox[{"s234", "+", "1", "-", "s23", "-", "s34"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]2t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]7t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["\[Lambda]7t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]2t"}], ")"}]}]}], ")"}], 
              RowBox[{"s34", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]2t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]7t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Multiply", " ", "truncated", " ", "series"}], "*)"}], 
       RowBox[{"ser", "=", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
          "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Extract", " ", "coefficient", " ", "table"}], "*)"}], 
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"ser", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]2t", ",", "\[Lambda]7t"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Weighted", " ", "double", " ", "sum"}], "*)"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Lambda]2", 
                RowBox[{" ", 
                 RowBox[{"s23", "+", "m", "-", "1"}]}]], " ", 
               SuperscriptBox["\[Lambda]7", 
                RowBox[{" ", 
                 RowBox[{"s123", "+", "n", "-", "1"}]}]]}], 
              RowBox[{" ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s23", "+", "m", "-", "1"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"s123", "+", "n", "-", "1"}], ")"}]}]}]], ")"}], "*", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
         "precision"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A5t3a", "[", 
     RowBox[{"s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]3_", ",", 
      "\[Lambda]8_", ",", "precision_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]3t", ",", "\[Lambda]8t", ",", "factors", ",", "ser", ",", 
        "coeffs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]3t", "2"]}], ")"}], 
              RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]3t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]8t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]3t", "2"]}], ")"}], 
              RowBox[{"s34", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]3t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]8t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]8t", "2"]}], ")"}], 
              RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]3t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]8t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]8t", " "}], "2"], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]3t"}], ")"}]}]}], ")"}], 
              RowBox[{"s12", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]3t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]8t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]8t", " "}], "2"], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Lambda]3t"}], ")"}]}]}], ")"}], 
              RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]3t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]8t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Multiply", " ", "truncated", " ", "series"}], "*)"}], 
       RowBox[{"ser", "=", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
          "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Extract", " ", "coefficients"}], "*)"}], 
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"ser", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]3t", ",", "\[Lambda]8t"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Lambda]3", 
               RowBox[{" ", 
                RowBox[{"s23", "+", "m", "-", "1"}]}]], " ", 
              SuperscriptBox["\[Lambda]8", 
               RowBox[{" ", 
                RowBox[{"s234", "+", "n", "-", "1"}]}]]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s23", "+", "m", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s234", "+", "n", "-", "1"}], ")"}]}]], "*", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
         "precision"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\n", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A5t4a", "[", 
     RowBox[{"s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]4_", ",", 
      "\[Lambda]9_", ",", "precision_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]4t", ",", "\[Lambda]9t", ",", "factors", ",", "ser", ",", 
        "coeffs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Lambda]4t", "2"]}], ")"}], 
              RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]4t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]9t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]4t", "2"]}], ")"}], 
              RowBox[{"s23", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]4t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]9t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["\[Lambda]9t", "2"]}], ")"}], 
              RowBox[{"s12", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]4t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]9t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["\[Lambda]9t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]4t"}], ")"}]}]}], ")"}], 
              RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]4t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]9t", ",", "0", ",", "max"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["\[Lambda]9t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Lambda]4t"}], ")"}]}]}], ")"}], 
              RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]4t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]9t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Multiply", " ", "truncated", " ", "series"}], "*)"}], 
       RowBox[{"ser", "=", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
          "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Coefficient", " ", "extraction"}], "*)"}], 
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"ser", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]4t", ",", "\[Lambda]9t"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Lambda]4", 
                RowBox[{"s34", "+", "m", "-", "1"}]], " ", 
               SuperscriptBox["\[Lambda]9", 
                RowBox[{" ", 
                 RowBox[{"s234", "+", "n", "-", "1"}]}]]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s34", "+", "m", "-", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"s234", "+", "n", "-", "1"}], ")"}]}]], ")"}], "*", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
         "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A5t5a", "[", 
     RowBox[{"s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
      RowBox[{"max_Integer", "?", "NonNegative"}], ",", "\[Lambda]5_", ",", 
      "\[Lambda]10_", ",", "precision_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Lambda]5t", ",", "\[Lambda]10t", ",", "factors", ",", "ser", ",", 
        "coeffs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Expand", " ", "each", " ", "factor", " ", "separately"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]10t", "+", "\[Lambda]5t"}], ")"}]}]}], 
               ")"}], 
              RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]5t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]10t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]10t", "-", "\[Lambda]5t"}], ")"}]}]}], 
               ")"}], 
              RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]5t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]10t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]10t", "+", "\[Lambda]5t"}], ")"}]}]}], 
               ")"}], 
              RowBox[{"s23", "-", "2"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]5t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]10t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]10t", "-", "\[Lambda]5t"}], ")"}]}]}], 
               ")"}], 
              RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]5t", ",", "0", ",", "max"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]10t", ",", "0", ",", "max"}], "}"}]}], 
            "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Sequential", " ", "multiplication"}], "*)"}], 
       RowBox[{"ser", "=", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#1", " ", "#2"}], "]"}], "&"}], ",", "1", ",", 
          "factors"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Extract", " ", "coefficient", " ", "array"}], "*)"}], 
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"ser", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]5t", ",", "\[Lambda]10t"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Final", " ", "weighted", " ", "sum"}], "*)"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Lambda]10", 
                RowBox[{"s12", "-", "1", "+", "n"}]], 
               SuperscriptBox["\[Lambda]5", 
                RowBox[{" ", 
                 RowBox[{"s34", "-", "1", "+", "m"}]}]]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s12", "-", "1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s34", "+", "m", "-", "1"}], ")"}]}]], " ", ")"}], "*", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", 
               RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "max"}], "}"}]}], "]"}], ",", 
         "precision"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
   "s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", "M_", ",",
     "\[Alpha]_", ",", "\[Beta]_", ",", "precision_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"A5t1a", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
     FractionBox[
      RowBox[{"2", "\[Alpha]"}], 
      RowBox[{"1", "-", "\[Beta]"}]], ",", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "\[Beta]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", "\[Beta]"}]}]], ",", "precision"}], "]"}], "+", 
   RowBox[{"A5t2a", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "\[Alpha]"}], "-", 
       RowBox[{"2", "\[Beta]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", "\[Alpha]"}], "-", "\[Beta]"}]], ",", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"6", "\[Alpha]"}], "-", 
       RowBox[{"2", "\[Beta]"}]}], 
      RowBox[{"3", "+", "\[Alpha]", "+", 
       RowBox[{"5", "\[Beta]"}]}]], ",", "precision"}], "]"}], "+", 
   RowBox[{"A5t3a", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "\[Alpha]"}], "-", 
       RowBox[{"2", "\[Beta]"}]}], 
      RowBox[{"1", "-", "\[Alpha]", "+", 
       RowBox[{"3", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "\[Alpha]"}], "+", 
       RowBox[{"6", "\[Beta]"}]}], 
      RowBox[{"3", "+", 
       RowBox[{"5", "\[Alpha]"}], "+", "\[Beta]"}]], ",", "precision"}], 
    "]"}], "+", 
   RowBox[{"A5t4a", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
     FractionBox[
      RowBox[{"2", "\[Beta]"}], 
      RowBox[{"1", "-", "\[Alpha]"}]], ",", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
      RowBox[{
       RowBox[{"3", "\[Alpha]"}], "+", "1"}]], ",", "precision"}], "]"}], "+", 
   RowBox[{"A5t5a", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
     RowBox[{"2", "\[Beta]"}], ",", 
     RowBox[{"2", "\[Alpha]"}], ",", "precision"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.994348123511704*^9, 3.994348160332077*^9}, {
  3.9943484177353477`*^9, 3.994348437674923*^9}, {3.994401509165318*^9, 
  3.994401512636715*^9}, {3.994406456899775*^9, 3.994406464700589*^9}, {
  3.994411770066255*^9, 3.9944117982762814`*^9}, {3.994421599949006*^9, 
  3.994421608837554*^9}, {3.9944316478136473`*^9, 3.9944316503544893`*^9}, {
  3.9944344010503073`*^9, 3.9944344251961517`*^9}, {3.9945910543918037`*^9, 
  3.994591065962523*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"baab8c23-a6f7-4620-895a-4598e11c5ad8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quick comparison with AHFR result. ", "Subsection",
 CellChangeTimes->{{3.994477268532246*^9, 3.994477297558263*^9}, {
  3.994490024956192*^9, 3.994490029452713*^9}, {3.9944901375191393`*^9, 
  3.994490142664723*^9}, {3.9945843195844383`*^9, 3.994584354892291*^9}, {
  3.994590993984144*^9, 
  3.994591006808432*^9}},ExpressionUUID->"5669f666-3e84-465b-bc30-\
354871aba27c"],

Cell[TextData[{
 "We compare our results with the five-point amplitude given in Eq. (95) of \
the paper arXiv:2412.20639v2 [hep-th]. This representation converges \
throughout the entire kinematic region. The expression is derived for gluon \
external states and is written in terms of the kinematic variables ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["X", "TI"], "13"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "24"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "35"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "14"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "25"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "X_{13}, X_{24}, X_{35}, X_{14}, X_{25}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b2a5f17d-55c4-4659-91be-e00c5f2900da"],
 ". These variables are related to our generalized Mandelstam variables by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["X", "TI"], "13"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["s", "TI"], "12"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "24"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["s", "TI"], "23"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "35"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["s", "TI"], "34"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "14"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["s", "TI"], "123"], ",", 
         SubscriptBox[
          StyleBox["X", "TI"], "25"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["s", "TI"], "234"]}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "X_{13}=s_{12}, \
X_{24}=s_{23},X_{35}=s_{34},X_{14}=s_{123},X_{25}=s_{234}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9770f60b-cf7e-4ff1-895b-f0bfe2efe3d3"],
 ".\nTo obtain the corresponding tachyon amplitude from Eq. (95), we simply \
shift each kinematic variable by \[Minus]1. We denote the resulting amplitude \
by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["S", "TI"], "AHFR"], TraditionalForm], "errors" -> {}, 
     "input" -> "S_{\\text{AHFR}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "da728a07-7eb7-4cfc-a295-10519fa1d191"],
 "."
}], "Text",
 CellChangeTimes->{{3.994489966109277*^9, 3.994490019029954*^9}, {
  3.994490092059558*^9, 3.994490175182679*^9}, {3.994584371598488*^9, 
  3.994584374418765*^9}},ExpressionUUID->"8028cb53-00b8-4b9f-8455-\
07e6590f0ecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A5AHFR", "[", 
   RowBox[{
   "s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", 
    "precision_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"s12", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s23", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s34", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s123", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s234", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s23", "+", "s34", "+", "s123", "-", "3"}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"s12", "+", "s23", "-", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s23", "+", "s34", "-", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s34", "+", "s123", "-", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s123", "+", "s234", "-", "2"}], "]"}]}], ")"}]}], ")"}], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s23", "-", "1"}], ",", 
         RowBox[{"s123", "-", "1"}], ",", 
         RowBox[{"s34", "+", "s123", "-", "s12", "-", "1"}], ",", 
         RowBox[{"s23", "+", "s34", "-", "s234", "-", "1"}], ",", 
         RowBox[{"s23", "+", "s34", "+", "s123", "-", "4"}], ",", 
         FractionBox[
          RowBox[{"s23", "+", "s34", "+", "s123", "-", "2"}], "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s12", "+", "s23", "-", "2"}], ",", 
         RowBox[{"s23", "+", "s34", "-", "2"}], ",", 
         RowBox[{"s34", "+", "s123", "-", "2"}], ",", 
         RowBox[{"s123", "+", "s234", "-", "2"}], ",", 
         FractionBox[
          RowBox[{"s23", "+", "s34", "+", "s123", "-", "4"}], "2"]}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ",", "precision"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.993872835857519*^9, 3.993873099659299*^9}, {
  3.994227296641424*^9, 3.994227302833033*^9}, {3.994303377236864*^9, 
  3.994303379212338*^9}, {3.9945845029866123`*^9, 3.9945845072429047`*^9}, {
  3.994584552874289*^9, 3.994584559215766*^9}, {3.994591392277042*^9, 
  3.9945914057361193`*^9}, {3.994591442955585*^9, 3.9945914448029537`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4c62c69d-d966-4e5e-8bee-eb6f259a555f"],

Cell[TextData[{
 "Let us now compare ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["A5", "GJK"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\text{A5}_{\\text{GJK}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1e121575-9985-4076-adf2-f95276a52d33"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["A5", "AHFR"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\text{A5}_{\\text{AHFR}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f33aa39e-4ba5-4a1c-ba80-f0835ce87da8"],
 " for some values where the convergence happens faster."
}], "Text",
 CellChangeTimes->{{3.993382985348075*^9, 3.9933830304970293`*^9}, {
   3.99430336850601*^9, 3.994303372274961*^9}, {3.994421620241186*^9, 
   3.994421628128976*^9}, {3.994584414174335*^9, 3.9945844168469152`*^9}, {
   3.9946437914764347`*^9, 3.9946437950265493`*^9}, 
   3.994643866490664*^9},ExpressionUUID->"d6b33f74-759b-4c9c-b123-\
c2a8d0b97a58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"11", "/", "7"}], ",", 
   RowBox[{"11", "/", "7"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.9933830576551237`*^9, 3.993383087008919*^9}, {
  3.993437677409369*^9, 3.993437677599902*^9}, {3.994234191025044*^9, 
  3.9942341942727213`*^9}, {3.994303390139945*^9, 3.994303393915159*^9}, {
  3.994306460404708*^9, 3.994306460547063*^9}, {3.994306629765216*^9, 
  3.994306642059449*^9}, {3.994306677076406*^9, 3.994306684747444*^9}, {
  3.994421632282241*^9, 3.994421632503964*^9}, {3.994581139489522*^9, 
  3.9945811417454767`*^9}, {3.9945845274379673`*^9, 3.994584528912488*^9}, {
  3.9945845794736557`*^9, 3.994584580776482*^9}, {3.9945914198016157`*^9, 
  3.994591426053355*^9}, {3.994591456779632*^9, 3.994591459211832*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9cd70bcb-8f53-495e-bec3-e0b7e2354e82"],

Cell[BoxData["11.93492506231067030034844651602049734844`20."], "Output",
 CellChangeTimes->{{3.993383075369751*^9, 3.993383087434655*^9}, 
   3.993437489031165*^9, 3.993437678284905*^9, 3.993437875846325*^9, 
   3.9934395910390987`*^9, 3.9942341957973967`*^9, 3.994303395498114*^9, 
   3.9943064610034437`*^9, {3.9943066338894997`*^9, 3.994306642738264*^9}, 
   3.994306685331119*^9, 3.994317720268406*^9, 3.9944216332581377`*^9, 
   3.994432951052774*^9, 3.9945809832179337`*^9, 3.994581142336665*^9, 
   3.994584530117844*^9, 3.994591426921628*^9, 3.9945914645038643`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1372fd73-86b0-440e-922b-77e4487a92fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A5GJKa", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"11", "/", "7"}], ",", 
       RowBox[{"11", "/", "7"}], ",", "n", ",", 
       RowBox[{"1", "/", "9"}], ",", 
       RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], ",", 
     RowBox[{"A5AHFR", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"11", "/", "7"}], ",", 
       RowBox[{"11", "/", "7"}], ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "30", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[\"A5\", \"GJK\"], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"{\\\\text{A5}}_{\\\\text{GJK}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
      ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[\"A5\", \"AHFR\"], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"\\\\text{A5}_{\\\\text{AHFR}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994421894096569*^9, 3.994421997326572*^9}, {
   3.994584675499444*^9, 3.994584687923291*^9}, {3.994591556535348*^9, 
   3.9945915987464323`*^9}, 3.994591850898944*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"674572b1-9332-4a1a-aab4-9c6727ecbae3"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$17520#1"]& ]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        TagBox[{}, Annotation[#, "Charting`Private`Tag$17520#2"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], {
           
           LineBox[{{{0., 11.278107947287879`}, {5., 11.883512445214093`}, {
            10., 11.935496556260238`}, {15., 11.934468138423295`}, {20., 
            11.93496997004191}, {25., 11.93491018392119}, {30., 
            11.934928087599426`}}}], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$17520#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], {
           
           LineBox[{{{0., 11.934925062310668`}, {5., 11.934925062310668`}, {
            10., 11.934925062310668`}, {15., 11.934925062310668`}, {20., 
            11.934925062310668`}, {25., 11.934925062310668`}, {30., 
            11.934925062310668`}}}], Null, {}, {}}}}, 
        Annotation[#, "Charting`Private`Tag$17520#2"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 11.9337782146591}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.578, 0.51, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.4, 0.64, 1.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1., 0.75, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.8, 0.4, 0.76], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.637, 0.65, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 30}, {11.9337782146591, 11.935496556260238`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[\\\"A5\\\", \\\"GJK\\\"], TraditionalForm], \\\"errors\\\
\" -> {}, \\\"input\\\" -> \\\"{\\\\\\\\text{A5}}_{\\\\\\\\text{GJK}}\\\", \\\
\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[SubscriptBox[\\\"A5\
\\\", \\\"AHFR\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\text{A5}_{\\\\\\\\text{AHFR}}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), Editable -> True, 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.994421981632721*^9, 3.994421986618105*^9}, 
   3.994422134198781*^9, 3.994584697823391*^9, 3.994591988139401*^9, 
   3.9947414205307302`*^9, 3.994741575738187*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"b7cb21f6-b28c-496f-a0ca-a2a295f3472a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "40", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994317892887581*^9, 3.994317897957156*^9}, {
  3.9944216492892923`*^9, 3.9944216844929934`*^9}, {3.994421732365374*^9, 
  3.994421733361768*^9}, {3.99442201470737*^9, 3.994422014913086*^9}, {
  3.994591755414668*^9, 3.99459175620197*^9}, {3.994591789712035*^9, 
  3.994591790651752*^9}},ExpressionUUID->"fd2c5071-9ae1-436d-8bb9-\
32f93d579187"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"323.784647`", ",", "11.9349253129070299771`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994317886643242*^9, 3.9943179183598213`*^9, 
  3.994421685066607*^9, 3.994421734489854*^9, 3.994430450624504*^9, 
  3.994433831547838*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"590efb1b-a38c-4334-ad44-afbe177b62ae"]
}, Open  ]],

Cell[TextData[{
 "Thus, we can see that we have an agreement to five decimal places at with \
inclusion of states up to a mass level of 40, for the parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", 
         FractionBox["1", "9"], ",", "\[Beta]", "\[LongEqual]", 
         FractionBox["1", "9"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha=\\frac{1}{9},\\beta=\\frac{1}{9}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5e134733-6c22-4115-a857-31d8bd90304f"],
 ". "
}], "Text",
 CellChangeTimes->{{3.994430476099351*^9, 3.994430548192254*^9}, {
   3.994490194906062*^9, 3.994490198901719*^9}, 
   3.99464374344215*^9},ExpressionUUID->"ec2ffa48-7bcb-403b-901b-\
fc5173ae76ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{"7", "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"11", "/", "7"}], ",", 
   RowBox[{"11", "/", "7"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.99431778120509*^9, 3.994317781908763*^9}, {
   3.9943181020083437`*^9, 3.99431810229329*^9}, {3.994432955899211*^9, 
   3.9944329564526367`*^9}, {3.9944332971415043`*^9, 
   3.9944332973252373`*^9}, {3.9945917679603577`*^9, 3.994591772818062*^9}, 
   3.994643547590289*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"4b232c43-f679-4234-b0a3-97ebded1ae30"],

Cell[BoxData["1.05283231651786465929935127336498364444`20."], "Output",
 CellChangeTimes->{
  3.994317782977222*^9, 3.994318103187615*^9, 3.994430557568774*^9, {
   3.994432935700061*^9, 3.994432957431735*^9}, 3.994433298007783*^9, 
   3.994643549500457*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"18e0c914-63d8-4ade-8194-76f007b7b5bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "10", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994591911906255*^9, 
  3.994591912545958*^9}},ExpressionUUID->"67c8aeab-d5db-4b0e-9a90-\
7e142d2d3454"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.514445`", ",", "655.4286809832612737206`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994433929336802*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"36ae18af-786c-4f91-a747-cbe2161f600a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "20", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945919190471888`*^9, 
  3.994591919614729*^9}},ExpressionUUID->"38cb37ac-0e9e-4b61-be9c-\
4a076f49d8f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.140255`", ",", "434.3270250915800566294`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994433952819606*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"6a77ac70-c954-4ee3-9b17-280df6d335d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "30", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994430635542308*^9, 3.994430635797166*^9}, {
  3.994591921805884*^9, 
  3.9945919222486486`*^9}},ExpressionUUID->"631c9bc7-a16b-4930-b712-\
827aeeb9ee37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57.974805`", ",", "68.6372181173908688018`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994430694458683*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"f5eb8ee8-c222-435c-9403-1275c3b33439"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "40", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945919316197853`*^9, 
  3.994591932389371*^9}},ExpressionUUID->"aa011940-8a90-4609-89c8-\
13254a4c965a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"224.677683`", ",", "6.3789392122152882392`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994434251702632*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"c61cedbf-0e36-4ccf-95e4-20f9b07def00"]
}, Open  ]],

Cell["\<\
Thus, we find that including contributions up to mass level 40 requires \
approximately 4\[Dash]5 minutes on a standard computer. While convergence is \
readily observed for certain choices of kinematic variables, in other cases \
the results only indicate a clear trend towards convergence, with a \
substantially larger number of states required to achieve accurate agreement. \
This motivates the need for a more efficient implementation of the computation.

In the following section, we introduce an optimized version of the code. We \
benchmark the optimized implementation against the slower, direct \
implementation by performing precision-matching tests at various kinematic \
points. This faster implementation is what makes it practical to subsequently \
explore convergence over the full (\[Alpha], \[Beta]) parameter space, as we \
do below.
\
\>", "Text",
 CellChangeTimes->{
  3.994490257276834*^9, {3.9946372049322853`*^9, 
   3.9946372053031893`*^9}},ExpressionUUID->"348e8284-79fe-4061-968b-\
c400ed378135"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Faster implementation and benchmarking  ", "Section",
 CellChangeTimes->{{3.99443123832051*^9, 3.994431253234188*^9}, {
  3.994431848225325*^9, 
  3.9944318563281116`*^9}},ExpressionUUID->"70fd1b50-136e-4845-a92d-\
b322a6cb8948"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "A5t1", ",", "A5t2", ",", " ", "A5t3", ",", " ", "A5t4", ",", " ", "A5t5", ",",
    "A5GJKa"}], "]"}]], "Input",
 CellChangeTimes->{{3.994432460986371*^9, 3.994432503169072*^9}, {
  3.994592061453713*^9, 
  3.9945920723455276`*^9}},ExpressionUUID->"83867376-443e-4992-813a-\
07d49e5fcec0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Common", " ", "utilities"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "file", " ", "reproduces", " ", "our", " ", "corrected", " ",
        "A5t1"}], ".."}], "A5t5"}], ",", " ", 
    RowBox[{"A5", " ", "exactly"}], ",", " ", "but"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"replaces", " ", "the", " ", "symbolic", " ", 
    RowBox[{
     RowBox[{"Series", "/", "CoefficientList"}], "/", "Fold"}], " ", 
    "pipeline", " ", "with"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"direct", " ", "numeric"}], "-", 
    RowBox[{"array", " ", 
     RowBox[{"construction", ".", " ", "Every"}], " ", 
     RowBox[{"term", "'"}], "s", " ", "5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"or", " ", "4"}], ",", " ", 
       RowBox[{"for", " ", "t5"}]}], ")"}]}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "factors", " ", "were", " ", "each", " ", "classified", " ", "by", " ", 
    "hand", " ", "as", " ", "one", " ", 
    RowBox[{"of", ":"}]}], "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "pure"}], "-", 
     RowBox[{"m", "   ", ":", " ", 
      RowBox[{
      "depends", " ", "only", " ", "on", " ", "the", " ", "first", " ", 
       "lambda"}]}]}], " ", "->", " ", "expVector"}], "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "pure"}], "-", 
     RowBox[{"n", "   ", ":", " ", 
      RowBox[{
      "depends", " ", "only", " ", "on", " ", "the", " ", "second", " ", 
       "lambda"}]}]}], " ", "->", " ", "expVector"}], "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"mixed", "    ", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"s", " ", "y"}]}], ")"}]}]}], ")"}], "^", "p"}], " ", 
       "type"}]}]}], " ", "->", " ", "triangularFactor"}], "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "t5"}], "-", 
     RowBox[{"mixed", " ", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "X"}], " ", "+", " ", 
             RowBox[{"b", " ", "Y"}]}], ")"}], "/", "2"}]}], ")"}], "^", 
        "p"}], " ", "type"}]}]}], " ", "->", " ", "shiftedBinomialArray2D"}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"and", " ", "cross"}], "-", 
     RowBox[{
     "checked", " ", "against", " ", "the", " ", "algebra", " ", "of", " ", 
      "Series", " ", "itself"}]}], ",", " ", 
    RowBox[{"so", " ", "the"}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "coefficient", " ", "arrays", " ", "produced", " ", "are", " ", "the", " ",
     "same", " ", "coefficient", " ", "arrays"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"CoefficientList", " ", "would", " ", "have", " ", 
    RowBox[{"produced", " ", "--"}], " ", "just", " ", "built", " ", 
    "directly"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "instead", " ", "of", " ", "via", " ", "symbolic", " ", "expansion"}], ",",
     " ", 
    RowBox[{"which", " ", "is", " ", "what", " ", "removes", " ", "the"}]}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "/", "Expand"}], "/", "CoefficientList"}], " ", 
    RowBox[{"overhead", "."}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "binomialSeries", ",", " ", "expVector", ",", " ", "convolve1D", ",", 
      " ", "multiplyBivariateSeries", ",", "\n", "   ", "triangularFactor", ",",
       " ", "shiftedBinomialArray2D", ",", " ", "A5t1", ",", " ", "A5t2", ",",
       " ", "A5t3", ",", " ", "A5t4", ",", "\n", "   ", "A5t5", ",", " ", 
      "A5"}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Binomial", " ", "coefficients", " ", "C", 
      RowBox[{"(", 
       RowBox[{"p", ",", 
        RowBox[{
         RowBox[{"0", ".."}], "max"}]}], ")"}]}], ",", " ", 
     RowBox[{"built", " ", "iteratively"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"binomialSeries", "[", 
      RowBox[{"p_", ",", " ", "max_Integer"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", " ", "=", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"max", " ", "+", " ", "1"}]}], "]"}]}], "}"}], ",", "\n", 
       "   ", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"[", 
             RowBox[{"k", " ", "+", " ", "1"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", " ", "-", " ", "k", " ", "+", " ", "1"}], ")"}], "/",
              "k"}]}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "max"}], "}"}]}], "]"}], ";",
         "\n", "   ", "b"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Coefficients", " ", "of", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", " ", "x"}]}], ")"}], "^", "p"}], " ", "truncated", " ", 
     "at", " ", "order", " ", "max"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"expVector", "[", 
      RowBox[{"p_", ",", " ", "a_", ",", " ", "max_Integer"}], "]"}], " ", ":=",
      " ", 
     RowBox[{
      RowBox[{"binomialSeries", "[", 
       RowBox[{"p", ",", " ", "max"}], "]"}], "*", 
      RowBox[{"a", "^", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", " ", "max"}], "]"}]}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"1", "D", " ", "truncated", " ", "convolution", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"product", " ", "of", " ", "two", " ", "pure", " ", "single"}],
        "-", "variable"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"truncated", " ", "series"}], ")"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"convolve1D", "[", 
      RowBox[{"a_List", ",", " ", "b_List"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"[", 
          RowBox[{"1", " ", ";;", " ", 
           RowBox[{"m", " ", "+", " ", "1"}]}], "]"}], "]"}], " ", ".", " ", 
        RowBox[{"Reverse", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", 
           RowBox[{"1", " ", ";;", " ", 
            RowBox[{"m", " ", "+", " ", "1"}]}], "]"}], "]"}], "]"}]}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", "0", ",", "\n", "    ", 
         RowBox[{
          RowBox[{"Length", "[", "a", "]"}], " ", "-", " ", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Multiplication", " ", "of", " ", "truncated", " ", "bivariate", " ", 
      "series"}], ",", " ", 
     RowBox[{"vectorized", " ", "via"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shift", "/", "scale"}], "/", "accumulate"}], " ", "instead", " ",
       "of", " ", "a", " ", "4"}], "-", 
     RowBox[{"level", " ", "Table"}], "+", 
     RowBox[{"Sum", ".", " ", "Exactly"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"commutative", " ", "in", " ", "A", " ", "and", " ", 
      RowBox[{"T", " ", "--"}], " ", "always", " ", "pass", " ", "the", " ", 
      "known"}], "-", "triangular"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "sparse", ")"}], " ", "factor", " ", "FIRST", " ", "to", " ",
       "skip", " ", "roughly", " ", "half", " ", "the", " ", "outer"}], "-", 
     "loop"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"iterations", " ", "via", " ", "the", " ", "zero", " ", 
     RowBox[{"check", "."}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"multiplyBivariateSeries", "[", 
      RowBox[{
       RowBox[{"A_", "?", "MatrixQ"}], ",", " ", 
       RowBox[{"T_", "?", "MatrixQ"}], ",", " ", "max_Integer"}], "]"}], " ", 
     ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"result", " ", "=", " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"max", " ", "+", " ", "1"}], ",", " ", 
              RowBox[{"max", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ",", 
         " ", "a"}], "}"}], ",", "\n", "   ", 
       RowBox[{
        RowBox[{"Do", "[", "\n", "     ", 
         RowBox[{
          RowBox[{
           RowBox[{"a", " ", "=", " ", 
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", " ", "+", " ", "1"}], ",", " ", 
               RowBox[{"j", " ", "+", " ", "1"}]}], "]"}], "]"}]}], ";", "\n",
            "     ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"a", " ", "=!=", " ", "0"}], ",", "\n", "      ", 
             RowBox[{
              RowBox[{"result", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"i", " ", "+", " ", "1"}], " ", ";;", " ", 
                  RowBox[{"max", " ", "+", " ", "1"}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"j", " ", "+", " ", "1"}], " ", ";;", " ", 
                  RowBox[{"max", " ", "+", " ", "1"}]}]}], "]"}], "]"}], " ", 
              "+=", "\n", "        ", 
              RowBox[{"a", "*", 
               RowBox[{"T", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"1", " ", ";;", " ", 
                   RowBox[{"max", " ", "-", " ", "i", " ", "+", " ", "1"}]}], 
                  ",", " ", 
                  RowBox[{"1", " ", ";;", " ", 
                   RowBox[{
                   "max", " ", "-", " ", "j", " ", "+", " ", "1"}]}]}], "]"}],
                 "]"}]}]}]}], "\n", "      ", "]"}]}], ",", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "0", ",", " ", "max"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", "0", ",", " ", "max"}], "}"}]}], "\n", 
         "     ", "]"}], ";", "\n", "   ", "result"}]}], "\n", "   ", "]"}]}],
     ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Coefficients", " ", "of", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"A", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"s", " ", "y"}]}], ")"}]}]}], ")"}], "^", "p"}]}], ",", 
     " ", 
     RowBox[{"truncated", ":", " ", 
      RowBox[{"this", " ", "is", " ", "the"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\"\<mixed\>\"", " ", "factor", " ", "shape", " ", "that", " ", 
       "appears", " ", "twice", " ", "in", " ", "each", " ", "of", " ", 
       "t1"}], ".."}], 
     RowBox[{"t4", "."}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"m", ",", "n"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"C", 
        RowBox[{"(", 
         RowBox[{"p", ",", "n"}], ")"}], " ", 
        RowBox[{"A", "^", "n"}], " ", "C", 
        RowBox[{"(", 
         RowBox[{"n", ",", "m"}], ")"}], " ", 
        RowBox[{"s", "^", "m"}], " ", "for", " ", "m"}], "<=", "n"}]}], ",", 
     " ", 
     RowBox[{"else", " ", "0"}], ",", " ", 
     RowBox[{"where", " ", "m", " ", "is", " ", "the"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"power", " ", "of", " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
      "the", " ", "factor", " ", "multiplying", " ", "x", " ", "inside", " ", 
       "the", " ", "parens"}], ")"}], " ", "and", " ", "n", " ", "is"}], 
    "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "power", " ", "of", " ", "x", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"the", " ", "outer", " ", "binomial", " ", "variable"}], ")"}],
       "."}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"triangularFactor", "[", 
      RowBox[{"vec_", ",", " ", "sign_Integer", ",", " ", "max_Integer"}], 
      "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", " ", "<=", " ", "n"}], ",", " ", 
         RowBox[{
          RowBox[{"sign", "^", "m"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"n", ",", " ", "m"}], "]"}], " ", 
          RowBox[{"vec", "[", 
           RowBox[{"[", 
            RowBox[{"n", " ", "+", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         "0"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", "0", ",", "\n", "    ", "max"}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Coefficients", " ", "of", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "X"}], " ", "+", " ", 
            RowBox[{"b", " ", "Y"}]}], ")"}], "/", "2"}]}], ")"}], "^", 
       "p"}]}], ",", " ", 
     RowBox[{"truncated", ":", " ", 
      RowBox[{
       RowBox[{"the", " ", "mixed"}], "-"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "symmetric", " ", "factor", " ", "shape", " ", "used", " ", "in", " ", 
     RowBox[{"t5", "."}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"shiftedBinomialArray2D", "[", 
      RowBox[{
      "p_", ",", " ", "a_", ",", " ", "b_", ",", " ", "max_Integer", ",", " ",
        "prec_Integer"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pp", ",", " ", "aa", ",", " ", "bb"}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"pp", " ", "=", " ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"p", ",", " ", "prec"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"aa", " ", "=", " ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"a", ",", " ", "prec"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"bb", " ", "=", " ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{"b", ",", " ", "prec"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"Table", "[", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"pp", ",", " ", 
             RowBox[{"m", " ", "+", " ", "n"}]}], "]"}], "*", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"m", " ", "+", " ", "n"}], ",", " ", "m"}], "]"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"aa", "/", "2"}], ")"}], "^", "m"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"bb", "/", "2"}], ")"}], "^", "n"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"m", ",", " ", "0", ",", "\n", "     ", "max"}], "}"}], ",",
           " ", 
          RowBox[{"{", 
           RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", "A5t1", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Factors", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "<->", " ", "\[Lambda]1"}], ",", " ", 
        RowBox[{"n", " ", "<->", " ", "\[Lambda]6"}]}], ")"}]}], ":"}], 
    "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]6", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s34", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "n"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]1", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}], ")"}]}], "                ",
       "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]1", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Lambda]6", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]1"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "-", "s123", "-", "s234", "+", "1"}], ")"}]}], " ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"+", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Lambda]6", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]1"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}], ")"}]}], "  ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5t1", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", 
       RowBox[{"max_Integer", "?", "NonNegative"}], ",", " ", 
       RowBox[{"\\\n", "\[Lambda]1_"}], ",", " ", "\[Lambda]6_", ",", " ", 
       "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"guard", " ", "=", " ", "20"}], ",", " ", "S12", ",", " ", 
         "S23", ",", " ", "S34", ",", " ", "S123", ",", " ", "S234", ",", " ",
          "L1", ",", " ", "L6", ",", " ", "vecM1", ",", " ", "vecM2", ",", 
         "\n", "     ", "vecN1", ",", " ", "gM", ",", " ", "tri4", ",", " ", 
         "tri5", ",", " ", "coeffs", ",", " ", "u", ",", " ", "v"}], "}"}], ",",
        "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "S12", ",", " ", "S23", ",", " ", "S34", ",", " ", "S123", ",", " ",
            "S234", ",", " ", "L1", ",", " ", "L6"}], "}"}], " ", "=", "\n", 
         "    ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", 
             " ", "s234", ",", " ", "\[Lambda]1", ",", " ", "\[Lambda]6"}], 
            "}"}], ",", "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"vecM1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S123", " ", "-", " ", "S12", " ", "-", " ", "S23", " ", "+", " ", 
            "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"vecM2", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S23", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"gM", " ", "=", " ", 
         RowBox[{"convolve1D", "[", 
          RowBox[{"vecM1", ",", " ", "vecM2"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"vecN1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S34", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", " ", "gM", ",", " ", "vecN1"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"tri4", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S23", " ", "-", " ", "S123", " ", "-", " ", "S234", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}], ",", "\n", 
           "      ", "1", ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"tri5", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S234", " ", "-", " ", "S23", " ", "-", " ", "S34", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}], ",", "\n", 
           "     ", 
           RowBox[{"-", "1"}], ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri4", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri5", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"u", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L1", "^", 
             RowBox[{"(", 
              RowBox[{"S12", " ", "-", " ", "1", " ", "+", " ", "m"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S12", " ", "-", " ", "1", " ", "+", " ", "m"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L6", "^", 
             RowBox[{"(", 
              RowBox[{"S123", " ", "-", " ", "1", " ", "+", " ", "n"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S123", " ", "-", " ", "1", " ", "+", " ", "n"}], 
             ")"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"u", " ", ".", " ", "coeffs", " ", ".", " ", "v"}], ",", 
          " ", "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", "A5t2", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Factors", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "<->", " ", "\[Lambda]2"}], ",", " ", 
        RowBox[{"n", " ", "<->", " ", "\[Lambda]7"}]}], ")"}]}], ":"}], 
    "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]2", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}], ")"}]}], "                ",
       "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]2", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s12", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]7", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}], ")"}]}], "               ",
       "pure"}], "-", "n"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Lambda]7", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s234", "+", "1", "-", "s23", "-", "s34"}], ")"}]}], "  ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Lambda]7", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s34", "-", "2"}], ")"}]}], "           ", "mixed"}], ",", 
     " ", 
     RowBox[{"A", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"+", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5t2", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", 
       RowBox[{"max_Integer", "?", "NonNegative"}], ",", " ", 
       RowBox[{"\\\n", "\[Lambda]2_"}], ",", " ", "\[Lambda]7_", ",", " ", 
       "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"guard", " ", "=", " ", "20"}], ",", " ", "S12", ",", " ", 
         "S23", ",", " ", "S34", ",", " ", "S123", ",", " ", "S234", ",", " ",
          "L2", ",", " ", "L7", ",", " ", "vecM1", ",", " ", "vecM2", ",", 
         "\n", "     ", "vecN1", ",", " ", "gM", ",", " ", "tri4", ",", " ", 
         "tri5", ",", " ", "coeffs", ",", " ", "u", ",", " ", "v"}], "}"}], ",",
        "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "S12", ",", " ", "S23", ",", " ", "S34", ",", " ", "S123", ",", " ",
            "S234", ",", " ", "L2", ",", " ", "L7"}], "}"}], " ", "=", "\n", 
         "    ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", 
             " ", "s234", ",", " ", "\[Lambda]2", ",", " ", "\[Lambda]7"}], 
            "}"}], ",", "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"vecM1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S123", " ", "-", " ", "S12", " ", "-", " ", "S23", " ", "+", " ", 
            "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"vecM2", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S12", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"gM", " ", "=", " ", 
         RowBox[{"convolve1D", "[", 
          RowBox[{"vecM1", ",", " ", "vecM2"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"vecN1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S23", " ", "-", " ", "S123", " ", "-", " ", "S234", " ", "+", " ",
             "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", " ", "gM", ",", " ", "vecN1"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"tri4", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S234", " ", "-", " ", "S23", " ", "-", " ", "S34", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}], ",", 
           "\n", "      ", 
           RowBox[{"-", "1"}], ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"tri5", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{"S34", " ", "-", " ", "2"}], ",", " ", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}], ",", 
           " ", "1", ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri4", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri5", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"u", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L2", "^", 
             RowBox[{"(", 
              RowBox[{"S23", " ", "-", " ", "1", " ", "+", " ", "m"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S23", " ", "-", " ", "1", " ", "+", " ", "m"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L7", "^", 
             RowBox[{"(", 
              RowBox[{"S123", " ", "-", " ", "1", " ", "+", " ", "n"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S123", " ", "-", " ", "1", " ", "+", " ", "n"}], 
             ")"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"u", " ", ".", " ", "coeffs", " ", ".", " ", "v"}], ",", 
          " ", "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", "A5t3", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Factors", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "<->", " ", "\[Lambda]3"}], ",", " ", 
        RowBox[{"n", " ", "<->", " ", "\[Lambda]8"}]}], ")"}]}], ":"}], 
    "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]3", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}], ")"}]}], "                ",
       "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]3", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s34", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]8", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}], ")"}]}], "               ",
       "pure"}], "-", "n"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Lambda]8", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]3"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s12", "-", "2"}], ")"}]}], "           ", "mixed"}], ",", 
     " ", 
     RowBox[{"A", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"+", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Lambda]8", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]3"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}], ")"}]}], "  ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5t3", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", 
       RowBox[{"max_Integer", "?", "NonNegative"}], ",", " ", 
       RowBox[{"\\\n", "\[Lambda]3_"}], ",", " ", "\[Lambda]8_", ",", " ", 
       "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"guard", " ", "=", " ", "20"}], ",", " ", "S12", ",", " ", 
         "S23", ",", " ", "S34", ",", " ", "S123", ",", " ", "S234", ",", " ",
          "L3", ",", " ", "L8", ",", " ", "vecM1", ",", " ", "vecM2", ",", 
         "\n", "     ", "vecN1", ",", " ", "gM", ",", " ", "tri4", ",", " ", 
         "tri5", ",", " ", "coeffs", ",", " ", "u", ",", " ", "v"}], "}"}], ",",
        "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "S12", ",", " ", "S23", ",", " ", "S34", ",", " ", "S123", ",", " ",
            "S234", ",", " ", "L3", ",", " ", "L8"}], "}"}], " ", "=", "\n", 
         "    ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", 
             " ", "s234", ",", " ", "\[Lambda]3", ",", " ", "\[Lambda]8"}], 
            "}"}], ",", "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"vecM1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S234", " ", "-", " ", "S23", " ", "-", " ", "S34", " ", "+", " ", 
            "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"vecM2", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S34", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"gM", " ", "=", " ", 
         RowBox[{"convolve1D", "[", 
          RowBox[{"vecM1", ",", " ", "vecM2"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"vecN1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S23", " ", "-", " ", "S123", " ", "-", " ", "S234", " ", "+", " ",
             "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", " ", "gM", ",", " ", "vecN1"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"tri4", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{"S12", " ", "-", " ", "2"}], ",", " ", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}], ",", 
           " ", "1", ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"tri5", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S123", " ", "-", " ", "S12", " ", "-", " ", "S23", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}], ",", 
           "\n", "     ", 
           RowBox[{"-", "1"}], ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri4", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri5", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"u", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L3", "^", 
             RowBox[{"(", 
              RowBox[{"S23", " ", "-", " ", "1", " ", "+", " ", "m"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S23", " ", "-", " ", "1", " ", "+", " ", "m"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L8", "^", 
             RowBox[{"(", 
              RowBox[{"S234", " ", "-", " ", "1", " ", "+", " ", "n"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S234", " ", "-", " ", "1", " ", "+", " ", "n"}], 
             ")"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"u", " ", ".", " ", "coeffs", " ", ".", " ", "v"}], ",", 
          " ", "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", "A5t4", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Factors", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "<->", " ", "\[Lambda]4"}], ",", " ", 
        RowBox[{"n", " ", "<->", " ", "\[Lambda]9"}]}], ")"}]}], ":"}], 
    "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Lambda]4", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}], ")"}]}], "                ",
       "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]4", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "m"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Lambda]9", "/", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s12", "-", "2"}], ")"}]}], "                         ", 
      "pure"}], "-", "n"}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Lambda]9", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]4"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}], ")"}]}], " ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"+", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Lambda]9", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]4"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}], ")"}]}], "  ", 
      "mixed"}], ",", " ", 
     RowBox[{"A", "=", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"s", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5t4", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", 
       RowBox[{"max_Integer", "?", "NonNegative"}], ",", " ", 
       RowBox[{"\\\n", "\[Lambda]4_"}], ",", " ", "\[Lambda]9_", ",", " ", 
       "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"guard", " ", "=", " ", "20"}], ",", " ", "S12", ",", " ", 
         "S23", ",", " ", "S34", ",", " ", "S123", ",", " ", "S234", ",", " ",
          "L4", ",", " ", "L9", ",", " ", "vecM1", ",", " ", "vecM2", ",", 
         "\n", "     ", "vecN1", ",", " ", "gM", ",", " ", "tri4", ",", " ", 
         "tri5", ",", " ", "coeffs", ",", " ", "u", ",", " ", "v"}], "}"}], ",",
        "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "S12", ",", " ", "S23", ",", " ", "S34", ",", " ", "S123", ",", " ",
            "S234", ",", " ", "L4", ",", " ", "L9"}], "}"}], " ", "=", "\n", 
         "    ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", 
             " ", "s234", ",", " ", "\[Lambda]4", ",", " ", "\[Lambda]9"}], 
            "}"}], ",", "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"vecM1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{
           "S234", " ", "-", " ", "S23", " ", "-", " ", "S34", " ", "+", " ", 
            "1"}], ",", " ", 
           RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"vecM2", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S23", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"gM", " ", "=", " ", 
         RowBox[{"convolve1D", "[", 
          RowBox[{"vecM1", ",", " ", "vecM2"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"vecN1", " ", "=", " ", 
         RowBox[{"expVector", "[", 
          RowBox[{
           RowBox[{"S12", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", " ", "gM", ",", " ", "vecN1"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"tri4", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S23", " ", "-", " ", "S123", " ", "-", " ", "S234", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}], ",", "\n", 
           "      ", "1", ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"tri5", " ", "=", " ", 
         RowBox[{"triangularFactor", "[", 
          RowBox[{
           RowBox[{"expVector", "[", 
            RowBox[{
             RowBox[{
             "S123", " ", "-", " ", "S12", " ", "-", " ", "S23", " ", "+", 
              " ", "1"}], ",", " ", 
             RowBox[{"1", "/", "2"}], ",", " ", "max"}], "]"}], ",", "\n", 
           "     ", 
           RowBox[{"-", "1"}], ",", " ", "max"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri4", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"tri5", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"u", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L4", "^", 
             RowBox[{"(", 
              RowBox[{"S34", " ", "-", " ", "1", " ", "+", " ", "m"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S34", " ", "-", " ", "1", " ", "+", " ", "m"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L9", "^", 
             RowBox[{"(", 
              RowBox[{"S234", " ", "-", " ", "1", " ", "+", " ", "n"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S234", " ", "-", " ", "1", " ", "+", " ", "n"}], 
             ")"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"u", " ", ".", " ", "coeffs", " ", ".", " ", "v"}], ",", 
          " ", "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", "A5t5", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Factors", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "<->", " ", "\[Lambda]5"}], ",", " ", 
        RowBox[{"n", " ", "<->", " ", "\[Lambda]10"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"all", " ", "t5"}], "-", 
      RowBox[{"mixed", ":"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]10", "+", "\[Lambda]5"}], ")"}], "/", "2"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"s23", "+", "1", "-", "s123", "-", "s234"}], ")"}]}], "  ", 
       "a"}], "=", "1"}], ",", "  ", 
     RowBox[{"b", "=", "1"}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]10", "-", "\[Lambda]5"}], ")"}], "/", "2"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"s123", "-", "s12", "-", "s23", "+", "1"}], ")"}]}], "   ", 
       "a"}], "=", 
      RowBox[{"-", "1"}]}], ",", " ", 
     RowBox[{"b", "=", "1"}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]10", "+", "\[Lambda]5"}], ")"}], "/", "2"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"s23", "-", "2"}], ")"}]}], "            ", "a"}], "=", 
      RowBox[{"-", "1"}]}], ",", " ", 
     RowBox[{"b", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]10", "-", "\[Lambda]5"}], ")"}], "/", "2"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"s234", "-", "s23", "-", "s34", "+", "1"}], ")"}]}], "   ", 
       "a"}], "=", "1"}], ",", "  ", 
     RowBox[{"b", "=", 
      RowBox[{"-", "1"}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Final", " ", "weighted", " ", "sum"}], ",", " ", 
     RowBox[{"per", " ", "the", " ", "corrected", " ", 
      RowBox[{"version", ":", " ", 
       RowBox[{"\[Lambda]5", " ", "pairs"}]}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "with", " ", "s34", " ", "and", " ", "the", " ", "m", " ", "index"}], ";",
      " ", 
     RowBox[{
     "\[Lambda]10", " ", "pairs", " ", "with", " ", "s12", " ", "and", " ", 
      "the", " ", "n"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"index", " ", "--"}], " ", "this", " ", "is", " ", "the", " ", 
     "swap", " ", "that", " ", "fixes", " ", "the", " ", "earlier", " ", 
     "bug", " ", 
     RowBox[{"(", "previously"}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "/", "v"}], " ", "had", " ", "\[Lambda]5", " ", "and", " ",
        "\[Lambda]10", " ", "attached", " ", "to", " ", "the", " ", "wrong", " ",
        "index"}], ")"}], "."}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5t5", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", 
       RowBox[{"max_Integer", "?", "NonNegative"}], ",", " ", 
       RowBox[{"\\\n", "\[Lambda]5_"}], ",", " ", "\[Lambda]10_", ",", " ", 
       "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"guard", " ", "=", " ", "20"}], ",", " ", "S12", ",", " ", 
         "S23", ",", " ", "S34", ",", " ", "S123", ",", " ", "S234", ",", " ",
          "L5", ",", " ", "L10", ",", " ", "f1", ",", " ", "f2", ",", " ", 
         "f3", ",", "\n", "    ", "f4", ",", " ", "coeffs", ",", " ", "u", ",",
          " ", "v"}], "}"}], ",", "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "S12", ",", " ", "S23", ",", " ", "S34", ",", " ", "S123", ",", " ",
            "S234", ",", " ", "L5", ",", " ", "L10"}], "}"}], " ", "=", "\n", 
         "    ", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", 
             " ", "s234", ",", " ", "\[Lambda]5", ",", " ", "\[Lambda]10"}], 
            "}"}], ",", "\n", "      ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"f1", " ", "=", " ", 
         RowBox[{"shiftedBinomialArray2D", "[", 
          RowBox[{
           RowBox[{
           "S23", " ", "+", " ", "1", " ", "-", " ", "S123", " ", "-", " ", 
            "S234"}], ",", " ", "1", ",", " ", "1", ",", " ", "max", ",", 
           "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"f2", " ", "=", " ", 
         RowBox[{"shiftedBinomialArray2D", "[", 
          RowBox[{
           RowBox[{
           "S123", " ", "-", " ", "S12", " ", "-", " ", "S23", " ", "+", " ", 
            "1"}], ",", " ", 
           RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "max", ",", "\n", 
           "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"f3", " ", "=", " ", 
         RowBox[{"shiftedBinomialArray2D", "[", 
          RowBox[{
           RowBox[{"S23", " ", "-", " ", "2"}], ",", " ", 
           RowBox[{"-", "1"}], ",", " ", 
           RowBox[{"-", "1"}], ",", " ", "max", ",", " ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"f4", " ", "=", " ", 
         RowBox[{"shiftedBinomialArray2D", "[", 
          RowBox[{
           RowBox[{
           "S234", " ", "-", " ", "S23", " ", "-", " ", "S34", " ", "+", " ", 
            "1"}], ",", " ", "1", ",", " ", 
           RowBox[{"-", "1"}], ",", " ", "max", ",", "\n", "     ", 
           RowBox[{"precision", " ", "+", " ", "guard"}]}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"f1", ",", " ", "f2", ",", " ", "max"}], "]"}]}], ";", "\n",
         "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"f3", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"coeffs", " ", "=", " ", 
         RowBox[{"multiplyBivariateSeries", "[", 
          RowBox[{"f4", ",", " ", "coeffs", ",", " ", "max"}], "]"}]}], ";", 
        "\n", "   ", 
        RowBox[{"u", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L5", "^", 
             RowBox[{"(", 
              RowBox[{"S34", " ", "-", " ", "1", " ", "+", " ", "m"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S34", " ", "-", " ", "1", " ", "+", " ", "m"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"L10", "^", 
             RowBox[{"(", 
              RowBox[{"S12", " ", "-", " ", "1", " ", "+", " ", "n"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"S12", " ", "-", " ", "1", " ", "+", " ", "n"}], ")"}]}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "0", ",", " ", "max"}], "}"}]}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"u", " ", ".", " ", "coeffs", " ", ".", " ", "v"}], ",", 
          " ", "precision"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A5", ":", " ", 
      RowBox[{
      "full", " ", "amplitude", " ", "in", " ", "terms", " ", "of", " ", 
       "M"}]}], ",", " ", "\[Alpha]", ",", " ", "\[Beta]"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"A5GJK", "[", 
      RowBox[{
      "s12_", ",", " ", "s23_", ",", " ", "s34_", ",", " ", "s123_", ",", " ",
        "s234_", ",", " ", "M_", ",", " ", "\[Alpha]_", ",", " ", "\[Beta]_", 
       ",", "\n", "   ", "precision_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{
      RowBox[{"A5t1", "[", 
       RowBox[{
       "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", " ", 
        "s234", ",", " ", "M", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Alpha]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "\[Beta]"}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"(", "\n", "     ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], ",", " ", "precision"}], 
       "]"}], " ", "+", "\n", "   ", 
      RowBox[{"A5t2", "[", 
       RowBox[{
       "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", " ", 
        "s234", ",", " ", "M", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"2", " ", "\[Alpha]"}], " ", "-", " ", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", "\n", "     ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"3", " ", "\[Alpha]"}], " ", "-", " ", "\[Beta]"}], 
          ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"6", " ", "\[Alpha]"}], " ", "-", " ", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", "\n", "     ", 
          RowBox[{"3", " ", "+", " ", "\[Alpha]", " ", "+", " ", 
           RowBox[{"5", " ", "\[Beta]"}]}], ")"}]}], ",", " ", "precision"}], 
       "]"}], " ", "+", "\n", "   ", 
      RowBox[{"A5t3", "[", 
       RowBox[{
       "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", " ", 
        "s234", ",", " ", "M", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"2", " ", "\[Alpha]"}], " ", "-", " ", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", "\n", "     ", 
          RowBox[{"1", " ", "-", " ", "\[Alpha]", " ", "+", " ", 
           RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"2", " ", "\[Alpha]"}], " ", "+", " ", 
           RowBox[{"6", " ", "\[Beta]"}]}], ")"}], "/", 
         RowBox[{"(", "\n", "     ", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"5", " ", "\[Alpha]"}], " ", "+", " ", "\[Beta]"}], 
          ")"}]}], ",", " ", "precision"}], "]"}], " ", "+", "\n", "   ", 
      RowBox[{"A5t4", "[", 
       RowBox[{
       "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", " ", 
        "s234", ",", " ", "M", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Beta]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "\[Alpha]"}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"(", "\n", "     ", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "\[Alpha]"}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Alpha]"}], " ", "+", " ", "1"}], ")"}]}], ",",
         " ", "precision"}], "]"}], " ", "+", "\n", "   ", 
      RowBox[{"A5t5", "[", 
       RowBox[{
       "s12", ",", " ", "s23", ",", " ", "s34", ",", " ", "s123", ",", " ", 
        "s234", ",", " ", "M", ",", " ", 
        RowBox[{"2", " ", "\[Beta]"}], ",", " ", 
        RowBox[{"2", " ", "\[Alpha]"}], ",", " ", "precision"}], "]"}]}]}], 
    ";"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.994432649081643*^9, 3.994432722110895*^9, {3.994592089281139*^9, 
   3.994592090882839*^9}, {3.994644089469645*^9, 3.994644089907638*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"a5631dbd-13d7-485e-a674-539e41b8ce51"],

Cell[CellGroupData[{

Cell["Benchmarking ", "Subsection",
 CellChangeTimes->{{3.9944344569393806`*^9, 
  3.994434461430676*^9}},ExpressionUUID->"3efdd985-459c-4b38-af35-\
2162151cad7b"],

Cell["\<\
Here we take all the individual pieces of the rudimentary code and the \
optimized code and then compare them to a large decimal at randomly chosen \
points in the kinematic space and mass level M. \
\>", "Text",
 CellChangeTimes->{{3.9944775830892153`*^9, 3.994477648346415*^9}, {
  3.9944778138230467`*^9, 
  3.994477822425929*^9}},ExpressionUUID->"9077ae0a-f6ac-4ed8-8ff5-\
ad2621367cca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t1a", "[", 
  RowBox[{
   RowBox[{"7", "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"11", "/", "7"}], ",", 
   RowBox[{"11", "/", "7"}], ",", "12", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994434476471402*^9, 3.994434516999957*^9}, {
   3.994434560787313*^9, 3.994434565155158*^9}, 3.994477386276827*^9, 
   3.9944776705120497`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"8945889c-90d3-4047-9f93-ce8c6f6e44a9"],

Cell[BoxData["0.\
000558966912529832976895732203015099739510750471714834695547258529361378410290\
284964427661747551`70."], "Output",
 CellChangeTimes->{{3.994434492193653*^9, 3.994434520189856*^9}, 
   3.994434565844198*^9, 3.994477387532852*^9, 3.9944776711860943`*^9, 
   3.9945921079416037`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"9c02fa68-81c3-40a6-9de8-4a6807d9b8ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t1", "[", 
  RowBox[{
   RowBox[{"7", "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"11", "/", "7"}], ",", 
   RowBox[{"11", "/", "7"}], ",", "12", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{3.994477396337603*^9, 3.994477656574973*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"d875fa91-7675-467e-a08c-3d5f4e663d24"],

Cell[BoxData["0.\
000558966912529832976895732203015099739510750471714834695547258529361378410290\
284964427661747551`70."], "Output",
 CellChangeTimes->{{3.994477390328939*^9, 3.994477396886104*^9}, 
   3.994477657538519*^9, 3.994592111573081*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"73d36d9b-d3b7-4e4a-a6fa-369ccbb53755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t2a", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "7", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994434546451704*^9, 3.99443473283889*^9}, {
  3.994477420461431*^9, 3.994477420740179*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"76aa18a9-c5fc-45c0-8faf-bf520196173a"],

Cell[BoxData["4.\
433924156707107749175205179633103809624327621341462181037878796209225037258130\
43`70.*^-16"], "Output",
 CellChangeTimes->{{3.994434554170877*^9, 3.994434646497108*^9}, {
   3.9944347102442007`*^9, 3.99443473323281*^9}, 3.994477423103012*^9, 
   3.994592115979556*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"41418a5e-18a6-48b0-b1cd-75a58907abc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t2", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "7", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994434638988701*^9, 3.9944347361190243`*^9}, {
  3.9944774260960712`*^9, 3.994477426267087*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"60f6f766-3575-4b57-a1f1-5fdc2c751369"],

Cell[BoxData["4.\
433924156707107749175205179633103809624327621341462181037878796209225037258130\
43`70.*^-16"], "Output",
 CellChangeTimes->{{3.994434618040429*^9, 3.9944346502093983`*^9}, {
   3.994434713352091*^9, 3.99443473653467*^9}, 3.994477426783286*^9, 
   3.994592118848343*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"80247c60-843e-495f-b06c-d86836620804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t3a", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"11", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "17", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994477446361824*^9, 3.99447746562041*^9}, 
   3.994477680252921*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"d392c124-c7e8-423c-8c36-f4131bec074a"],

Cell[BoxData[
 RowBox[{"-", 
  "447.73092445293887895546159079178248172973180416382666616273059036103186225\
3655132641217827730815904`70."}]], "Output",
 CellChangeTimes->{{3.994477448903263*^9, 3.994477466051959*^9}, 
   3.99447768191004*^9, 3.994592126971566*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e7916f6f-5ba6-4e16-bfac-7c204373a2cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t3", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"11", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "17", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994477457964913*^9, 3.994477468824463*^9}, 
   3.994477685012685*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"3febe883-6910-4f8b-8f73-4c88ce70cb03"],

Cell[BoxData[
 RowBox[{"-", 
  "447.73092445293887895546159079178248172973180416382666616273059036103186225\
3655132641217827730815904`70."}]], "Output",
 CellChangeTimes->{{3.994477458504671*^9, 3.994477469265082*^9}, 
   3.9944776855546513`*^9, 3.994592131718937*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d24221f8-763c-4a3e-9d90-8004a11daa00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t4a", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"1011", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13012"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "7", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.9944774804966*^9, 3.994477492790578*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"1cba1318-fdbf-415b-8a27-4b2130c1b326"],

Cell[BoxData["1.\
178969917234910352325009220950857065610426543629395881194816937113723441476117\
12`70.*^466"], "Output",
 CellChangeTimes->{{3.994477485203788*^9, 3.994477493688225*^9}, 
   3.994592134552268*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c0b32a2c-2618-4c65-95c5-979b1f2ab8a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t4", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "2"}], ",", 
   RowBox[{"1011", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13012"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "27"}], ",", "7", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{
  3.994477506581918*^9, {3.9944776923697577`*^9, 3.994477706219617*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6182911a-d940-481d-bc06-92aff7b350fd"],

Cell[BoxData["1.\
178969917234910352325009220950857065610426543629395881194816937113723441476117\
12`70.*^466"], "Output",
 CellChangeTimes->{
  3.994477507112454*^9, {3.994477693346327*^9, 3.9944777066949043`*^9}, 
   3.9945921377110167`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"6e5c65c3-c080-4a48-9be3-afb20234b346"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t5a", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "1232"}], ",", 
   RowBox[{"1011", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13012"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "1117"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "2117"}], ",", "9", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.994477515687358*^9, 3.994477528903796*^9}, {
  3.9944776974984217`*^9, 3.9944777128864737`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7182aab1-c5a8-429a-a652-f0883ff9c56c"],

Cell[BoxData["4.\
703540781944361099315684340795476160730274940634658985314087007465998713535687\
76061006`70.*^472"], "Output",
 CellChangeTimes->{
  3.994477530936123*^9, {3.9944776981149893`*^9, 3.994477713447344*^9}, 
   3.994592140440831*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"8f309612-7fec-4da2-a7b1-354f26d83842"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5t5", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], "/", "1232"}], ",", 
   RowBox[{"1011", "/", "112"}], ",", 
   RowBox[{
    RowBox[{"-", "13012"}], "/", "27"}], ",", 
   RowBox[{"191", "/", "1117"}], ",", 
   RowBox[{
    RowBox[{"-", "11"}], "/", "2117"}], ",", "9", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "9"}], ",", "70"}], "]"}]], "Input",
 CellChangeTimes->{3.994477539167588*^9, 3.994477720229555*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"0c137849-0845-4de5-8f48-bce274b742e3"],

Cell[BoxData["4.\
703540781944361099315684340795476160730274940634658985314087007465998713535687\
76061351`70.*^472"], "Output",
 CellChangeTimes->{3.994477539727069*^9, 3.994477720904704*^9, 
  3.994592142605192*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"dcaf589a-1f71-4d75-8e12-f5f32988f654"]
}, Open  ]],

Cell["\<\
We have shown it for a few points here, but the users are encouraged to try \
more  values they like. Let us see a sample of the gain we have attained with \
this more optimized code\
\>", "Text",
 CellChangeTimes->{{3.9944777285314207`*^9, 3.99447781043355*^9}, {
  3.994478030808297*^9, 3.9944780544517736`*^9}, {3.9946439213030443`*^9, 
  3.9946439218574333`*^9}, {3.99464395357244*^9, 
  3.994643954133183*^9}},ExpressionUUID->"c22d9934-2024-451f-9d99-\
2deeba4e1504"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "40", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{
  3.994478076349058*^9, {3.994592382602404*^9, 3.9945923857441483`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"fac9bd79-6f34-4e7d-89ec-1718d0388d35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"223.370847`", ",", "6.3789392122152882477`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.99447830282015*^9, 3.994592730092588*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"79e9ec93-3c56-44e8-b2df-7646e0c18eec"]
}, Open  ]],

Cell["While the same with the optimized code is as follows ", "Text",
 CellChangeTimes->{{3.994478318352497*^9, 
  3.9944783826697607`*^9}},ExpressionUUID->"55dea7db-6cec-49c1-acb7-\
0609a935e591"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "40", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{
  3.994478389668598*^9, {3.994592390204605*^9, 3.994592391014533*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"cfe0a7e3-26ac-4644-bb30-92fc60cb208e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.539287`", ",", "6.3789392122152882394`10."}], "}"}]], "Output",
 CellChangeTimes->{3.994478391744684*^9, 3.994592503510089*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"163e88bc-7e8e-4bd3-bc2a-5b33910f0819"]
}, Open  ]],

Cell["\<\
Thus, we have gained almost two orders of magnitude in speed.\
\>", "Text",
 CellChangeTimes->{{3.994478413554326*^9, 3.994478498607914*^9}, {
  3.994592194270286*^9, 3.994592283733097*^9}, {3.994592315784099*^9, 
  3.9945923397859488`*^9}, {3.994643994578824*^9, 
  3.994644024739705*^9}},ExpressionUUID->"d0f68953-c5c5-48fe-8d10-\
ffe09e8bb837"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "10", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945924028152637`*^9, 3.994592403091045*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"10c3144e-fd8e-4454-9f5f-b8b38b527d33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.041586`", ",", "655.4286809832617374257`10."}], "}"}]], "Output",\

 CellChangeTimes->{3.994592404161817*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4313002e-e3ee-41dd-a9bf-570f7f04bfbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJKa", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "10", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{
  3.994592408217588*^9, {3.9945924531005793`*^9, 3.9945924533797607`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"bd99a370-7231-47bf-b5d3-520b1e5c3d51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.511767`", ",", "655.4286809832612737206`10."}], "}"}]], "Output",\

 CellChangeTimes->{{3.994592450912943*^9, 3.994592454464411*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"59ecb8f6-01e3-4607-b0f1-ec811b5bd8c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["More precision checks against AHFR formula. ", "Subsection",
 CellChangeTimes->{{3.994431876069151*^9, 3.994431899670896*^9}, {
  3.994584460203998*^9, 
  3.994584461842993*^9}},ExpressionUUID->"ba619a1a-ad2b-463b-84d0-\
c76b710c2f74"],

Cell[TextData[{
 "The convergence of our series depends on the values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "(\\alpha,\\beta)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8d6881fc-233a-4a2f-94af-c35b4552a2c4"],
 ". "
}], "Text",
 CellChangeTimes->{{3.994602772444851*^9, 3.994602881925104*^9}, {
  3.994606568908436*^9, 
  3.994606600909068*^9}},ExpressionUUID->"2a355c3a-104e-4f5b-a3f5-\
33f3e4058760"],

Cell[CellGroupData[{

Cell["Convergence visible at ~100 states at \[Alpha]=1/9, \[Beta]=1/9", \
"Subsubsection",
 CellChangeTimes->{{3.994593639020506*^9, 3.994593681879429*^9}, {
  3.9945949253061123`*^9, 3.9945949269278193`*^9}, {3.994642557395432*^9, 
  3.994642575546316*^9}},ExpressionUUID->"3c2a3e49-134e-4706-846e-\
d056cbaa7caa"],

Cell["Consider the following partial amplitude using AHFR formula", "Text",
 CellChangeTimes->{{3.99447790349419*^9, 3.994477925138235*^9}, {
  3.994477971908099*^9, 3.9944779851004257`*^9}, {3.994592583159399*^9, 
  3.9945925851893177`*^9}},ExpressionUUID->"aabfa308-c3b4-487f-b522-\
01e41f201088"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{"7", "/", "2"}], ",", 
   RowBox[{"11", "/", "2"}], ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"11", "/", "7"}], ",", 
   RowBox[{"11", "/", "7"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.994593464299383*^9, 3.994593500714726*^9}, {
  3.994642823398047*^9, 3.9946428236509247`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"ef761482-53ad-4845-a593-893db8055f1d"],

Cell[BoxData["1.0528323165178646592993512733767302354`10."], "Output",
 CellChangeTimes->{3.9944779651556597`*^9, 3.994478503786675*^9, 
  3.994593506304311*^9, 3.994642824342545*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"62a9c67b-4307-4d11-ade9-c7addac243e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "40", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945937093118973`*^9, 
  3.99459371048971*^9}},ExpressionUUID->"42170919-a1ac-40a0-a01f-\
47d08f841824"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.550232`", ",", "6.3789392122152882394`10."}], "}"}]], "Output",
 CellChangeTimes->{3.994432787428195*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"9cb893a5-ab94-406c-90fe-92dba8119363"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "100", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994432836166112*^9, 3.994432836636235*^9}, {
  3.994593713037528*^9, 
  3.994593713772108*^9}},ExpressionUUID->"77446acc-9563-49c1-b7d1-\
45622070d21c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"47.249357`", ",", "1.05283232341621610014500374732119847945`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9944328849218473`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"d1ae7347-daf0-40b5-b0a9-55b11cebe936"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "150", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9944329990084267`*^9, 3.994433000001713*^9}, {
  3.9945937164995747`*^9, 
  3.994593717197996*^9}},ExpressionUUID->"5e77ab42-a63c-41b6-8546-\
68f923ed25a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "227.057318`", ",", "1.05283231651786468177216595755708242486`10."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.99443325718719*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"2269a44d-9af3-4034-aee6-1ba80b2374af"]
}, Open  ]],

Cell[TextData[{
 "We can arrive at the same precision by including fewer states at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", 
         FractionBox["1", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha=\\frac{1}{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8d66964e-9b2b-4cb9-a40f-bc4f4ac26ee8"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", 
         FractionBox["1", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta=\\frac{1}{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2c223dfa-44fd-4914-b56f-232ee9389f06"]
}], "Text",
 CellChangeTimes->{{3.994642836693386*^9, 3.994642895190514*^9}, {
  3.994644608252736*^9, 3.9946446143638353`*^9}, {3.994741915264001*^9, 
  3.994741946386532*^9}},ExpressionUUID->"5f451d5a-4292-4146-b5bc-\
ed0bdf40e46a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", 
    RowBox[{"11", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"11", "/", "7"}], ",", 
    RowBox[{"11", "/", "7"}], ",", "57", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "10"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994642916260125*^9, 3.994642955117133*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"7c1c4816-6ab7-49bb-bdd7-e8b826cc8060"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.588369`", ",", "1.05283231711288850448579516202736476142`10."}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.994642920545824*^9, 3.9946429611906443`*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"544ccb5d-8c80-44ed-a2ea-a065579ea4e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Convergence visible at ~550 states at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", 
         FractionBox["1", "9"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha=\\frac{1}{9}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fe37e33b-8ac3-4fcb-99fd-e0f10d15f443"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", 
         FractionBox["1", "9"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta=\\frac{1}{9}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5762d19b-b4ce-4753-b16e-dc6799e68fea"]
}], "Subsubsection",
 CellChangeTimes->{{3.994594904747677*^9, 3.9945949452658577`*^9}, {
  3.994602742199699*^9, 3.994602748130579*^9}, {3.9946425943823767`*^9, 
  3.9946426102062674`*^9}, {3.994741604033018*^9, 
  3.9947416365267076`*^9}},ExpressionUUID->"2ff57aec-2e9e-4dd0-baa4-\
54b5bc458b75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5AHFR", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "20"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994595063873148*^9, 3.994595074499193*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"00782b5b-a0f0-43fa-8e9e-aa14aef6bdf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.037668`", ",", "0.24796037309901625639699674510908827478`20."}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.994595068282373*^9, 3.994595075792595*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"366dcbb2-1eb4-44e9-bdaf-5249c162b0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "80", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994595262582629*^9, 3.994595267087256*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"60c8a480-637d-4ee9-833b-4a12904dbf3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "20.792623`", ",", 
   "1.36638358166373066037541307630970359136741775222681642019589261204406973`\
60.*^13"}], "}"}]], "Output",
 CellChangeTimes->{3.994595288383955*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"cb6c13e5-90bc-4fbf-9151-869e7d7a0d1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "150", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994356744343877*^9, 3.994356744597888*^9}, {
  3.9945951750697823`*^9, 
  3.994595178122671*^9}},ExpressionUUID->"ffb3e75e-ca8d-4134-bb7a-\
75d02f478551"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "239.661841`", ",", 
   "5.2871624260054770403085037479379563233969412315408729190180325572695786`\
60.*^12"}], "}"}]], "Output",
 CellChangeTimes->{3.994355249630275*^9, 3.994357040391523*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e4c278bd-b0a0-4535-be6f-376226be8e5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "175", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994355292174366*^9, 3.994355293252157*^9}, {
  3.994356747639737*^9, 3.9943567479321423`*^9}, {3.994595180591735*^9, 
  3.994595183650914*^9}},ExpressionUUID->"1fc9b359-60f4-45f8-9e8d-\
3bfedab1fd71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"440.173633`", ",", 
   RowBox[{
   "-", "1.1962263533534591588631133088829177040767322767744139222218482863718\
459`60.*^12"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9943556525614557`*^9, 3.994356722009293*^9, 
  3.99435748059067*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"abdba23f-6006-468e-84ef-2b2ef4d905a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "200", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994356387109757*^9, 3.9943563875555353`*^9}, {
  3.994356750710758*^9, 3.994356750947298*^9}, {3.994595187219762*^9, 
  3.994595191817253*^9}},ExpressionUUID->"66e4f573-5456-426a-9ab6-\
3acd65f1b9dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "745.539349`", ",", 
   "1.882078653193997253868689388723015881600315050510926477775396457417462131\
2290380265825062`60.*^11"}], "}"}]], "Output",
 CellChangeTimes->{3.994358226142497*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"3b333856-e8e3-4e4a-bb34-b28bcf71d45f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "225", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9943563931555157`*^9, 3.9943563948073997`*^9}, {
  3.994356754065774*^9, 3.994356754196121*^9}, {3.994595194287425*^9, 
  3.994595196790597*^9}},ExpressionUUID->"bcaa4c7e-aa09-47f5-bba2-\
ec13f9cbd7af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1203.443603`", ",", 
   RowBox[{
   "-", "2.2257244292232291778065454113785863263388361130676725452625317128193\
74984485402650733395`60.*^10"}]}], "}"}]], "Output",
 CellChangeTimes->{3.994359429602303*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6cfb93a2-32ed-417a-810f-2c1b337a53f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "250", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9943564011363163`*^9, 3.9943564021932917`*^9}, {
  3.9943567564004707`*^9, 3.9943567565753317`*^9}, {3.994595200886303*^9, 
  3.99459520433844*^9}},ExpressionUUID->"6fea8da3-f38a-4767-88f0-\
b1a74d5b625c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1845.500535`", ",", 
   "2.090287902666201531621736630680016001762487978032886184022750031428410831\
48588236448112`60.*^9"}], "}"}]], "Output",
 CellChangeTimes->{3.994361275188409*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a2688700-16b9-4fc2-bda0-84910deb8177"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "300", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9943564129455*^9, 3.994356413706231*^9}, {
  3.994356758776477*^9, 3.9943567614075117`*^9}, {3.994595206514862*^9, 
  3.994595207948628*^9}},ExpressionUUID->"30884cce-0fd1-4013-a577-\
420cd46c1eb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4035.629621`", ",", 
   "1.074699342980870088560565939165068975532706855123221066027184690509442471\
22861773396`60.*^7"}], "}"}]], "Output",
 CellChangeTimes->{3.99436531090431*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"9fcc0f81-6d74-4554-a174-b254d88d3dab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "500", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9944392934403133`*^9, 3.9944392939559307`*^9}, {
  3.994595013542589*^9, 
  3.994595014512933*^9}},ExpressionUUID->"e74e566a-ca7f-4b6c-922e-\
a2259373ab58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "22388.801585`", ",", 
   "0.248060394930013963366831515901252855603224096010337372141925791884073991\
31723`54.83741094496861"}], "}"}]], "Output",
 CellChangeTimes->{3.994461684247612*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"c23db914-c681-4219-8d02-373c26180a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "550", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994439682903017*^9, 3.994439683291733*^9}, {
  3.994521036680855*^9, 3.9945210374607477`*^9}, {3.99459501741567*^9, 
  3.9945950215640097`*^9}},ExpressionUUID->"69752f67-5730-4d81-b638-\
1b26074bbf87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "55066.705612`", ",", 
   "0.247960463138793730386241351135605840893317720711434592313129780351431204\
54283`54.83723595302875"}], "}"}]], "Output",
 CellChangeTimes->{3.994576107843644*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"53d4a273-9aaa-4e4d-8a47-8af81f0e854f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "700", ",", 
    RowBox[{"1", "/", "9"}], ",", 
    RowBox[{"1", "/", "9"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994439682903017*^9, 3.994439683291733*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"609368c6-f53a-449f-ad32-29ed08ff6310"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "113739.623067`", ",", 
   "0.247960373099016281942482586136325208670896125228084751308005779693239813\
89437`54.837235795327054"}], "}"}]], "Output",
 CellChangeTimes->{3.994464642823038*^9, 3.99458769594772*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"19b90382-0bcb-44e0-a299-50b6e81cc0b7"]
}, Open  ]],

Cell[TextData[{
 "It is worth emphasizing that the contribution from the low-lying states is \
approximately 13 orders of magnitude larger than the exact result. \
Nevertheless, despite these individually large contributions, the series \
ultimately converges to the correct answer through highly nontrivial \
cancellations among the higher-mass states. The same level of precision can \
be achieved far more efficiently by modifying the parameters \[Alpha] and \
\[Beta], for example by choosing ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", 
         FractionBox["1", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha=\\beta=\\frac{1}{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f8182a40-91cf-4303-8265-b9bac530273e"],
 ".\n"
}], "Text",
 CellChangeTimes->{{3.99464298143819*^9, 3.994643231395505*^9}, {
  3.9946432969762497`*^9, 3.994643330207409*^9}, {3.994735165190835*^9, 
  3.994735167422771*^9}, {3.9947416532108593`*^9, 
  3.994741669623639*^9}},ExpressionUUID->"5b7f4ce5-e990-43b3-88c4-\
f64c9fe67676"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "80", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945954071979713`*^9, 3.994595411065337*^9}, {
  3.994595447928741*^9, 3.994595449902944*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ff7b8f38-27b1-4b33-9c59-747003672f66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "20.905916`", ",", 
   "2.116989524024261824439645099763942861127382162284529112722734751192338773\
96870386646`60.*^6"}], "}"}]], "Output",
 CellChangeTimes->{3.994595432273466*^9, 3.9945954715631447`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"cfa98ee2-bc15-4c1b-9a5e-a943662be05e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "100", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9945954863672943`*^9, 3.994595487537263*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"c01cb61c-e836-4ac5-92c4-f27dd7a3e184"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "48.852587`", ",", 
   "59812.38446116166444570018613014305557377230714841126568029674490488434111\
227199096`60."}], "}"}]], "Output",
 CellChangeTimes->{3.994595537255952*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"d00516e5-c5df-4b9e-b033-e9df50cb0912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "150", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994595555942819*^9, 3.994595556873015*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"cf36e884-b359-4ba8-9f87-51c80109d7d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "236.55661`", ",", 
   "0.728053023677719603900395929308037108749440482099261092838929971314019115\
32459`60."}], "}"}]], "Output",
 CellChangeTimes->{3.994595794487422*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"1625b1f1-a786-48ca-8942-6c57bd5b96af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "175", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994595953656849*^9, 3.994595954528718*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"5e211fbb-8469-47d2-bc5f-311d203cefbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "430.88722`", ",", 
   "0.247431119672905757151812676299483756647593061939851536579503586873268184\
98199`59.99821264459812"}], "}"}]], "Output",
 CellChangeTimes->{3.994596385810507*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"d1c26d32-4d21-40bb-b864-b1fb89552a28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A5GJK", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}], ",", 
    RowBox[{"101", "/", "7"}], ",", 
    RowBox[{"101", "/", "7"}], ",", "200", ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "3"}], ",", "60"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.994596476297516*^9, 3.99459647725457*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"08938e11-2df1-48ea-8b38-a2b38882d0c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1623.093852`", ",", 
   "0.247960758120767647579553970098338166264713505082158154244514273929499474\
41371`60."}], "}"}]], "Output",
 CellChangeTimes->{3.994598101296625*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"2d259e45-091e-4e07-ab0d-ea1ca5140e3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convergence region", "Section",
 CellChangeTimes->{{3.9944319344684258`*^9, 
  3.994431950150144*^9}},ExpressionUUID->"c796f347-6b60-44fc-b4b5-\
6c24f9a480ab"],

Cell[TextData[{
 "As with the single parameter \[Lambda] at four points, where we found \
convergence to be fastest away from the boundary values \[Lambda] \
\[RightArrow] 0, 2, we expect the rate of convergence at five points to \
depend on where in the (\[Alpha], \[Beta]) plane the series is evaluated. \
Unlike the four-point case, however, the relevant parameter space is now \
two-dimensional. In what follows we test convergence within this space. As \
before, we define an error function, this time using the AHFR formula as the \
exact answer:\n\n\t\t\t\t",
 Cell[BoxData[
  RowBox[{"\t\t\t\t\t", 
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], "5"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["s", "TI"], "12"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "23"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "34"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "123"], ",", 
             SubscriptBox[
              StyleBox["s", "TI"], "234"], ",", 
             StyleBox["M", "TI"], ",", "\[Alpha]", ",", "\[Beta]"}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{
            SubscriptBox["A5", "GJK"], 
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["s", "TI"], "12"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "23"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "34"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "123"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "234"], ",", 
                StyleBox["M", "TI"], ",", "\[Alpha]", ",", "\[Beta]"}], ")"}],
             "-", 
            SubscriptBox["A5", "AHFR"], 
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["s", "TI"], "12"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "23"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "34"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "123"], ",", 
                SubscriptBox[
                 StyleBox["s", "TI"], "234"]}], ")"}]}], 
          RowBox[{
            SubscriptBox["A5", "AHFR"], 
            SubscriptBox[
             StyleBox["s", "TI"], "12"], ",", 
            SubscriptBox[
             StyleBox["s", "TI"], "23"], ",", 
            SubscriptBox[
             StyleBox["s", "TI"], "34"], ",", 
            SubscriptBox[
             StyleBox["s", "TI"], "123"], ",", 
            SubscriptBox[
             StyleBox["s", "TI"], "234"], ")"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "E_5(s_{12},s_{23},s_{34},s_{123},s_{234},M,\\alpha,\\beta)=\\frac{\\\
text{A5}_{\\text{GJK}}(s_{12},s_{23},s_{34},s_{123},s_{234},M,\\alpha,\\beta)-\
\\text{A5}_{\\text{AHFR}}(s_{12},s_{23},s_{34},s_{123},s_{234})}{\\text{A5}_{\
\\text{AHFR}}s_{12},s_{23},s_{34},s_{123},s_{234})}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"]}]],
  CellChangeTimes->{
   3.994434790074341*^9, {3.9944349335632067`*^9, 3.9944349348962708`*^9}},
  ExpressionUUID->"101fe3c8-7fb5-48cf-b838-d49f497d3726"],
 "\n\nThe parameters \[Alpha], \[Beta] are constrained by the weak \
associativity condition (WAC) to lie in the triangular region\n\n\t\t\t\t\t\t\
\t\t\t\t\t\t\t",
 Cell[BoxData[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
       "\[Alpha]", ">", "0", ",    ", "\[Beta]", ">", "0", ",    ", 
        "\[Alpha]", "+", "\[Beta]", "<", "1"}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "\\alpha>0, \\qquad \\beta>0,\\qquad \\alpha+\\beta<1", "state" -> 
    "Boxes"|>,
   "TeXAssistantTemplate"]],
  CellChangeTimes->{
   3.9944320197636213`*^9, {3.9944320612803497`*^9, 3.994432119292626*^9}, {
    3.994433099967072*^9, 3.994433243672214*^9}, {3.994434987255583*^9, 
    3.994435022773829*^9}, {3.994470369474038*^9, 3.994470460547634*^9}, {
    3.994470494715311*^9, 3.994470523102116*^9}, {3.994478584268742*^9, 
    3.994478590734696*^9}},ExpressionUUID->
  "281331d1-04bc-4d3a-a6b0-522c25fe4542"],
 "\n\nWe notice, however, that a well-defined Taylor expansion of all the \
terms of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["A5", "GJK"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\text{A5}_{\\text{GJK}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7f139987-b077-42bf-9698-f6e928c58dc1"],
 " requires \[Alpha] and \[Beta] to lie in a smaller triangular region, \
sharing the tip (0,0) with the larger triangle above:\n\n\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t",
 Cell[BoxData[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
       "\[Alpha]", "<", "2", "\[Beta]", ",    ", "\[Beta]", "<", "2", 
        "\[Alpha]"}], TraditionalForm], "errors" -> {}, "input" -> 
    "\\alpha < 2\\beta, \\qquad \\beta <2\\alpha", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"]],
  CellChangeTimes->{
   3.9944320197636213`*^9, {3.9944320612803497`*^9, 3.994432119292626*^9}, {
    3.994433099967072*^9, 3.994433243672214*^9}, {3.994434987255583*^9, 
    3.994435022773829*^9}, {3.994470369474038*^9, 3.994470460547634*^9}, {
    3.994470494715311*^9, 3.994470523102116*^9}, {3.994478584268742*^9, 
    3.994478590734696*^9}},ExpressionUUID->
  "185764e1-6284-432b-9b9b-62e68479c1d5"],
 "\n\nWe now show numerically that convergence is indeed governed by this \
smaller region."
}], "Text",
 CellChangeTimes->{{3.9946375050401773`*^9, 3.994637576236321*^9}, {
   3.994637607411468*^9, 3.9946376990095577`*^9}, 3.994644154825157*^9, {
   3.994657092914629*^9, 3.99465710405119*^9}, {3.9947415725947866`*^9, 
   3.994741573728644*^9}, {3.994741698877863*^9, 
   3.994741712537528*^9}},ExpressionUUID->"24c589f8-76d9-472a-963e-\
e41b95d13428"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Outer", " ", "region"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"outer", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "<", "\[Alpha]", "<", "1"}], "&&", 
        RowBox[{"0", "<", "\[Beta]", "<", "1"}], "&&", 
        RowBox[{
         RowBox[{"\[Alpha]", "+", "\[Beta]"}], "<", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", 
          RowBox[{"Opacity", "[", "0.1", "]"}]}], "]"}]}], ",", 
       RowBox[{"BoundaryStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin"}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Alpha]\>\"", ",", "16"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", "16"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"Axes", "->", "False"}], ",", 
       RowBox[{"PlotPoints", "->", "100"}], ",", 
       RowBox[{"MaxRecursion", "->", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Inner", " ", "region"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inner", "=", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "<", "\[Alpha]", "<", "1"}], "&&", 
        RowBox[{"0", "<", "\[Beta]", "<", "1"}], "&&", 
        RowBox[{
         RowBox[{"\[Alpha]", "+", "\[Beta]"}], "<", "1"}], "&&", 
        RowBox[{"\[Alpha]", "<", 
         RowBox[{"2", " ", "\[Beta]"}]}], "&&", 
        RowBox[{"\[Beta]", "<", 
         RowBox[{"2", " ", "\[Alpha]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Orange", ",", 
          RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
       RowBox[{"BoundaryStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Orange", ",", "Thin"}], "}"}]}], ",", 
       RowBox[{"PlotPoints", "->", "100"}], ",", 
       RowBox[{"MaxRecursion", "->", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Vertices", " ", "of", " ", "the", " ", "inner", " ", 
     RowBox[{"(", "shifted", ")"}], " ", "triangle"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vertices", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "3"}], ",", 
         RowBox[{"2", "/", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "/", "3"}], ",", 
         RowBox[{"1", "/", "3"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"vertexLabels", "=", 
     RowBox[{"{", 
      RowBox[{"\"\<(0, 0)\>\"", ",", "\"\<(1/3, 2/3)\>\"", 
       ",", "\"\<(2/3, 1/3)\>\""}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"labelOffsets", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{".04", ",", ".04"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.08", ",", "0.02"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.08", ",", "0.02"}], "}"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Centroid", " ", "of", " ", "the", " ", "inner", " ", "triangle"}], ",", 
     
     RowBox[{"for", " ", "the", " ", "star"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"center", "=", 
     RowBox[{"Mean", "[", "vertices", "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "3"}], ",", 
      RowBox[{"1", "/", "3"}]}], "}"}], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"epilog", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Vertex", " ", "points"}], "*)"}], 
      RowBox[{
       RowBox[{"PointSize", "[", "0.010", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", "vertices", "]"}], ",", 
       RowBox[{"(*", 
        RowBox[{"Vertex", " ", "coordinate", " ", "labels"}], "*)"}], 
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"#1", ",", "11"}], "]"}], ",", 
            RowBox[{"#2", "+", "#3"}]}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"vertexLabels", ",", "vertices", ",", "labelOffsets"}], 
          "}"}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"legend", "=", 
     RowBox[{"SwatchLegend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", 
           RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
           RowBox[{"EdgeForm", "[", "Blue", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Orange", ",", 
           RowBox[{"Opacity", "[", "0.5", "]"}], ",", 
           RowBox[{"EdgeForm", "[", "Orange", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Allowed by WAC\>\"", 
         ",", "\"\<Necessary for convergence\>\""}], "}"}], ",", 
       RowBox[{"LegendMarkerSize", "->", "20"}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
       RowBox[{"LegendLayout", "->", "\"\<Column\>\""}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"outer", ",", "inner", ",", 
       RowBox[{"Epilog", "->", "epilog"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{"legend", ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.994738404019936*^9, 3.9947384040218554`*^9}, {
   3.994738551317957*^9, 3.994738590530653*^9}, {3.994738702627817*^9, 
   3.99473877608806*^9}, {3.994738944581112*^9, 3.994738956051579*^9}, {
   3.994739005683544*^9, 3.994739005959813*^9}, {3.9947391969163103`*^9, 
   3.994739226043255*^9}, {3.9947394160408173`*^9, 3.994739478095161*^9}, {
   3.994739528783863*^9, 3.994739566295589*^9}, {3.994739621702181*^9, 
   3.994739627879292*^9}, {3.994739659061158*^9, 3.994739659809638*^9}, {
   3.9947397051337442`*^9, 3.99473970571067*^9}, 3.994740828018321*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"ee91bc92-e1e2-4224-a045-0248e2268966"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{GraphicsComplexBox[CompressedData["
1:eJx03Xv81/P5+PHWpEkYi7Q1FjHGmmZrTfSKZDlb05g5tjYkp6FpWiRyaFqT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       "], {{
         {RGBColor[0, 0, 1], AbsoluteThickness[2.], Opacity[0.1], EdgeForm[
          None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxMnWW8VVXXxe+us/fpc+9B7C4MMLEVO7ATAwsVG+wABOwuEAPFFgMDA7FF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             "]], PolygonBox[CompressedData["
1:eJwtmHf8VvMbxh8JWRmdc3+sKClSQmnvEu29NKQ9VSoklVISKmlp2FtWkiR7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             "]]}]}, {}, {}, {}, {}}, 
        {RGBColor[0, 0, 1], Thickness[Tiny], LineBox[CompressedData["
1:eJwl13fcjmUbwPHTjMiWFdmysrIisvfee48iK0VbA6XSFhVFhFIiLUVERIO0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          "]]}}], {}}, {GraphicsComplexBox[CompressedData["
1:eJx1nXdUVUfXh41RMVijiCVEg0FjJVbExtgwxIpELMQWY38xNmzRoNgrYjcq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       "], {{
         {RGBColor[1, 0.5, 0], AbsoluteThickness[2.], Opacity[0.5], EdgeForm[
          None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxUnXWcHMXzv+9273Z37nYPd3d3t2DBLYEQ3APBCe4kWHC3ECC4u7uT4B/c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             "]], PolygonBox[CompressedData["
1:eJwtmnngTdUXxR/x3u0OqDQISQgZIkMSEREhIaFClEyhzFKpZE7mMTOZypCZ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             "]]}]}, {}, {}, {}, {}}, 
        {RGBColor[1, 0.5, 0], Thickness[Tiny], LineBox[CompressedData["
1:eJwl2Hf8juUbxvFH0TCK0pZdiYYiKspIEtkKkVAJGSllJKRCJUVSNKSirUmh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          "]]}}], {}}}, InsetBox[
     TemplateBox[{"\"Allowed by WAC\"", "\"Necessary for convergence\""},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Opacity[0.1], 
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    RGBColor[0, 0, 1]]]], 
                    RectangleBox[{0, 0}, {20, 20}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {20, 20}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0], 
                    Opacity[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    RGBColor[1, 0.5, 0]]]], 
                    RectangleBox[{0, 0}, {20, 20}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {20, 20}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[FontSize -> 12], FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.1`", "]"}], ",", 
                   RowBox[{"EdgeForm", "[", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                   RowBox[{"EdgeForm", "[", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                    "RGBColorSwatchTemplate"], "]"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{"FontSize", "\[Rule]", "12"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     PointSize[0.01], 
     GrayLevel[0], 
     PointBox[
      NCache[{{0, 0}, {
         Rational[1, 3], 
         Rational[2, 3]}, {
         Rational[2, 3], 
         Rational[1, 3]}}, {{0, 0}, {0.3333333333333333, 
        0.6666666666666666}, {0.6666666666666666, 0.3333333333333333}}]], {
      InsetBox[
       FormBox[
        StyleBox["\"(0, 0)\"", 11, StripOnInput -> False], TraditionalForm], {
       0.04, 0.04}], 
      InsetBox[
       FormBox[
        StyleBox["\"(1/3, 2/3)\"", 11, StripOnInput -> False], 
        TraditionalForm], {0.41333333333333333`, 0.6866666666666666}], 
      InsetBox[
       FormBox[
        StyleBox["\"(2/3, 1/3)\"", 11, StripOnInput -> False], 
        TraditionalForm], {0.7466666666666666, 0.35333333333333333`}]}},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox["\"\[Beta]\"", 16, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox["\"\[Alpha]\"", 16, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{
       GraphicsComplex[CompressedData["
1:eJx03Xv81/P5+PHWpEkYi7Q1FjHGmmZrTfSKZDlb05g5tjYkp6FpWiRyaFqT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        "], {{{
           EdgeForm[], 
           Directive[
            AbsoluteThickness[2.], 
            RGBColor[0, 0, 1], 
            Opacity[0.1]], 
           GraphicsGroup[{
             Polygon[CompressedData["
1:eJxMnWW8VVXXxe+us/fpc+9B7C4MMLEVO7ATAwsVG+wABOwuEAPFFgMDA7FF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              "]], 
             Polygon[CompressedData["
1:eJwtmHf8VvMbxh8JWRmdc3+sKClSQmnvEu29NKQ9VSoklVISKmlp2FtWkiR7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              "]]}]}, {}, {}, {}, {}}, {{
           Directive[
            AbsoluteThickness[2.], 
            RGBColor[0, 0, 1], 
            Thickness[Tiny]], 
           Line[CompressedData["
1:eJwl13fcjmUbwPHTjMiWFdmysrIisvfee48iK0VbA6XSFhVFhFIiLUVERIO0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            "]]}}}], {}}, {
       GraphicsComplex[CompressedData["
1:eJx1nXdUVUfXh41RMVijiCVEg0FjJVbExtgwxIpELMQWY38xNmzRoNgrYjcq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        "], {{{
           EdgeForm[], 
           Directive[
            AbsoluteThickness[2.], 
            RGBColor[1, 0.5, 0], 
            Opacity[0.5]], 
           GraphicsGroup[{
             Polygon[CompressedData["
1:eJxUnXWcHMXzv+9273Z37nYPd3d3t2DBLYEQ3APBCe4kWHC3ECC4u7uT4B/c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              "]], 
             Polygon[CompressedData["
1:eJwtmnngTdUXxR/x3u0OqDQISQgZIkMSEREhIaFClEyhzFKpZE7mMTOZypCZ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              "]]}]}, {}, {}, {}, {}}, {{
           Directive[
            AbsoluteThickness[2.], 
            RGBColor[1, 0.5, 0], 
            Thickness[Tiny]], 
           Line[CompressedData["
1:eJwl2Hf8juUbxvFH0TCK0pZdiYYiKspIEtkKkVAJGSllJKRCJUVSNKSirUmh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            "]]}}}], {}}}, {Epilog -> {
        PointSize[0.01], 
        GrayLevel[0], 
        Point[{{0, 0}, {
           Rational[1, 3], 
           Rational[2, 3]}, {
           Rational[2, 3], 
           Rational[1, 3]}}], {
         Text[
          Style["(0, 0)", 11], {0.04, 0.04}], 
         Text[
          Style["(1/3, 2/3)", 11], {0.41333333333333333`, 
          0.6866666666666666}], 
         Text[
          Style["(2/3, 1/3)", 11], {0.7466666666666666, 
          0.35333333333333333`}]}}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Style["\[Beta]", 16]], None}, {
         HoldForm[
          Style["\[Alpha]", 16]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 1}, {0, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         RGBColor[0, 0, 1], 
         Opacity[0.1], 
         EdgeForm[
          RGBColor[0, 0, 1]]], 
        Directive[
         RGBColor[1, 0.5, 0], 
         Opacity[0.5], 
         EdgeForm[
          RGBColor[1, 0.5, 0]]]}, {
       "Allowed by WAC", "Necessary for convergence"}, LegendMarkerSize -> 20,
        LabelStyle -> Directive[FontSize -> 12], LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.994738405390128*^9, 3.994738558726398*^9, 3.994738592532873*^9, {
   3.994738686780882*^9, 3.994738777267213*^9}, {3.994738946238253*^9, 
   3.994738957290163*^9}, 3.994739007170548*^9, {3.994739211655925*^9, 
   3.99473922674951*^9}, {3.9947394169719133`*^9, 3.994739478704163*^9}, {
   3.994739540729135*^9, 3.994739567205127*^9}, {3.994739622956049*^9, 
   3.994739628948637*^9}, 3.994739663878685*^9, 3.994739707027692*^9, 
   3.9947408296835947`*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"09bc60e3-1bf1-4212-885b-de2a4c665eb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"E5", "[", 
   RowBox[{
   "s12_", ",", "s23_", ",", "s34_", ",", "s123_", ",", "s234_", ",", "M_", ",",
     "\[Alpha]_", ",", "\[Beta]_", ",", "precision_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"A5GJK", "[", 
     RowBox[{
     "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", "M", ",", 
      "\[Alpha]", ",", "\[Beta]", ",", "precision"}], "]"}], "-", 
    RowBox[{"A5AHFR", "[", 
     RowBox[{
     "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", 
      "precision"}], "]"}]}], 
   RowBox[{"A5AHFR", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s123", ",", "s234", ",", 
     "precision"}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.993383161537054*^9, 3.993383312450824*^9}, {
   3.993441990276224*^9, 3.993441993730611*^9}, {3.9944353320661497`*^9, 
   3.994435389872631*^9}, {3.9944354291626263`*^9, 3.994435465684444*^9}, {
   3.994606790979721*^9, 3.9946068365681667`*^9}, {3.994606928092374*^9, 
   3.994606934574264*^9}, 3.99460696869341*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"7d95cab0-3813-46d1-b453-feafa2d02d62"],

Cell[CellGroupData[{

Cell["Points deep in the interior", "Subsection",
 CellChangeTimes->{{3.99448011494983*^9, 3.994480124675947*^9}, {
  3.9944804992142067`*^9, 
  3.9944805011882267`*^9}},ExpressionUUID->"af1b926e-d410-4e27-8855-\
257a21e6d6ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "9"}], ",", 
     RowBox[{"1", "/", "9"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.99338337008677*^9, 3.993383470241054*^9}, {
   3.9944354723497066`*^9, 3.9944354776552753`*^9}, {3.9944355092342052`*^9, 
   3.994435519845066*^9}, {3.9944355862730093`*^9, 3.994435595672524*^9}, 
   3.9944375546760073`*^9, {3.9944801410148*^9, 3.994480193234809*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3a2441d5-8cdc-4e93-a605-82cfe159c65b"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$66205#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh8/1O8ueS3HaQ/haDvfcRf9GzRPbD+Eb
OMwN9l231u6FHYRv7DDt27QpzNaP9kH4Zg5559w1pcUOQeUtHaz/Xn9r/moL
VN7GwavNtT9g+RyovL2D03n1wlDLPqi8owO3/RHWvukVEPkGJwe51C0nfuhk
QuVdHO653ROe2h0GlXd1kJhxd1fXOzeovLtD3TFm/aN7TaHyHg7uYatm3tNR
g8p7OaxRV/ujcVYUKu/tYO+e9FUgkQ0q7+vwXSy1Iqvnmy1E3s+hO1DRfVHQ
870Q+QCHuFM3v796eR0ifyDAIefJnXadtycg8g2BDizH7PWPP9lpCwBe8mRC

       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$66205#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-1.2034223896078029`*^-6, 1.4052078496767532`*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9933834099269457`*^9, 3.9933834364508467`*^9}, 
   3.993383471798629*^9, 3.993437492883397*^9, 3.994435525557704*^9, 
   3.99443558836176*^9, {3.994437547460608*^9, 3.994437572273239*^9}, {
   3.994480159721673*^9, 3.994480182126511*^9}, 3.9944802916000767`*^9, 
   3.994735659728675*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"b35af831-973c-4d4a-bdd5-e5acfc1f2d5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"1", "/", "3"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9944803323102818`*^9, 3.994480335995064*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"8b0a8be4-dc12-4fc5-a9ba-bf94df2c9e6c"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$59412#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh6meX28e+3TMDsLXcriyt6/a0XXjPgjf
wOHOahX2V78boPLGDg68lrPtJydA5c0crstt4+JKt4TKWzoEWd2extEhDpW3
cahv1C7YwvPVFsK3d5iy3GiB4ffLeyF8RwfVV0tO3OPfDJFvcHKoFSwIVFs2
CSrv4nD90qx7gmVFUHlXh9hn/FqPOoKg8u4O9UnbYqvOGkHlPRxOr9xivMFZ
GCrv5SD8/Pwzn+efbSDy3g5ZEy/dnbrjyh6IvK/DVt0Unuvbt0Ll/RxyVpil
Cz+fBpUPcFhTsb2Ry7MCIn8gwGERd3j3pIeREPmGQIetDjsOpG+1tgEAJ85l
gA==
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$59412#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-6.41054692297216*^-10, 8.747326652068708*^-10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.994480406198901*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"bc0451cd-f087-4f9c-9470-5929f6c8ebe8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interior points very near the boundary", "Subsection",
 CellChangeTimes->{
  3.994480819404751*^9},ExpressionUUID->"b03cc5bf-0992-4424-a117-\
fba90e43b4ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"17", "/", "40"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994480828037552*^9, 3.994480828757502*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"414c58bb-2436-4a21-b3cf-677c1085730f"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$64757#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh0ZhGRdfZiF7CF/LIW9mD0fuIsb9EL6B
wymN5/3eoR/sIHxjByX/ScdyDB7ug/DNHL6UVNfa374Elbd0cLjtr7d57lGo
vI2DcoFtVE7vTqi8vcPfE9z2fX/WQeUdHcI2T5xarLcYIt/g5LDjwbxrRzVn
QOVdHEwmbDqx7XEfVN7V4ehlI/GN/5qh8u4OKUv1izdoV0HlPRz2VISbnPAq
hMp7OfhKJzbs506Hyns7LLv0hDn2UxxU3tfhZzLLYofXIVB5Pwet8lRGpRIf
qHyAQ2om4w+HUmeI/IEAhz3yfLUS+60g8g2BDn5bXri1lBvZAQA6SV/S
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$64757#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-4.593243226365236*^-6, 5.192815993682514*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.994480906704289*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"e852d7c6-b9d2-4e23-afd8-c94960fb9b9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"2", "/", "5"}], ",", 
     RowBox[{"1", "/", "4"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9944809335550222`*^9, 3.994480937765933*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"5c873ce9-f35e-461e-9d51-d7a8c7390dde"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$66825#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh6O/LKer2XHZQ/haDtdLnm19WfttH4Rv
4GDWuLjHQOGxHYRv7KAh4/7prOklqLyZw6JtrheLNA9B5S0dku6wiVW92ASV
t3FISajbneK/BCpv7zDTIYStIXEaVN7RYZZb3oIOvU6IfIOTw8VGw9MbrtRA
5V0cHM4XFz/aXwCVd3U4mNbotHRrMlTe3WFmdc+eJ0XhUHkPh94ZdZKntHyg
8l4Oz67ZpV7md4TKezvIVURqL7lsApX3daj48EErfIYmVN7Pobru5c8jS+Wh
8gEOHX5301vXCEPkDwQ42M2d9rN+KgdEviHQoYRvwsaIO/9sARKyZVw=
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$66825#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-1.741685596016175*^-6, 2.013473863160049*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.994481010530664*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"58f1d63a-8520-4096-a1e9-7f9eb57906f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"19", "/", "40"}], ",", 
     RowBox[{"19", "/", "40"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9944809511293917`*^9, 3.994480955029251*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"3aa89214-07d0-47e1-9bb8-90c6606cb1de"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$68491#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh2NtJz8v3F+0H8LXcii9+rrTxjsDyjdw
mCsi0PfRKRLKN3a4vpvP/1NQIJRv5rD79ISdDRnOUL6lg8CSEzvDCqyhfBuH
bTetm6t5DKB8ewedAoG4zfLqUL6jg7Ul24+sq9IQfoOTw8tDdh83B4hA5V0c
So9aSvB/5YDKuzosu/554otkJqi8u4Ph/J5014/f9kHkPRzK77IsKWD/COEz
eDl8eKg1N6HhKVTe20GjKO6xAu8DqLyvg9KLr013yq5A5f0cnhSrCettOgeV
D3CQXnDRpHHnYQj/QIBDnHbGZK3Ne6HqAx2K/h1ybjHbvA8AoExptw==
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$68491#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-0.0026379452432148546`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9944810794312067`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"fe762aa0-d2a3-4ddb-b2b7-199ed97f620a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"33", "/", "50"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994481145791008*^9, 3.9944811513402*^9}, {
  3.994483466020705*^9, 3.994483471137452*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"4aedf3b1-34fd-4935-92dc-db0df3ca6b57"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$76417#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVB7afIrxt0+buh/C1HN6E5JS2c8+E8g0c
7voFqv5wnwzlGzucso/am/drApRv5rD++N5FD1d2Q/mWDtZLv2/6c78Dyrdx
WM31VkXgTQuUb+/Qvf2Ak79AM5Tv6KAekNgeGt8A4Tc4OUje3zXjj0wdVN7F
IcWx1eO0fRVU3tWh/F15bZpfBVTe3SGQX2AvV24pVN7DYc6Uo1d8PxVD5b0c
bO5rHHyzpxAq7+3A2nnvxrypBVB5XweLJb8VX2/Jhcr7OVhUS7xddT8bKh/g
kDuh/VePTCaEfyDAYf+z6qqvC9Oh6gMdAo/OculLTd0PAAHZbGE=
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$76417#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-0.028894514606911968`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9944812679159937`*^9, 3.994483541190886*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"0bd570f7-d45c-417c-919c-d32c27bbc765"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exterior points very near the boundary ", "Subsection",
 CellChangeTimes->{{3.994480477502594*^9, 3.994480494726898*^9}, {
  3.9944805598176603`*^9, 3.994480571420504*^9}, {3.994480785596616*^9, 
  3.9944807876073847`*^9}},ExpressionUUID->"5a83013e-10b3-411c-aa25-\
55f0a40b429b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"23", "/", "40"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994480622619547*^9, 3.994480641592177*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"29d47802-60b9-43eb-ab94-91d709028e89"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$61883#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVhwdzt388eFTLHsLXcngh3lkbFu6wH8I3
cCi49WtSgo4RVN7Y4evLy1oa/42g8mYOIXpfuyz7DKDylg6FCb5B2/INoPI2
Dss2zZ3XaA2Tt3coO7bTY9UimLyjwzrXg7eq/Awh8g1ODl2LZUwqQmDmuzhE
n5/smrvOGCrv6mC7TyaoIdkUKu/u0HB2qr5XnTlU3sPh81eWaSe4rKDyXg4B
VnvmXZe2hcp7O2Qa3N/EkAzzn6/D+fLqS4snOUHl/RxUd62KuaHjCpUPcFh3
vV+G3c0DIn8gwEFQ4k212TdviHxDoIMnw5WHU3UD7AEAZ18w
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$61883#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-0.0008533254657272523, 0.0009874309246811366}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.994480711911415*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"3ab5a1ad-9c59-4e2d-801f-ca15816a1f0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     FractionBox["29", "30"], ",", 
     FractionBox["1", "30"], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9934714890993853`*^9, 3.993471489266659*^9}, {
  3.9944837302895803`*^9, 3.994483756345829*^9}, {3.994484463772616*^9, 
  3.994484475287499*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1492e97f-b89a-4a65-94c5-d3fa1ab3a47a"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$11934#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVB7uPFzeccVJygPC1HKzvqEyT7Ys8AOEb
OJQKh/2vcJ0ClTd2OPf3fULBqgtQeTMH/ltVdmGFvI4QvqVDws1c13ORXgch
fBsH7qnCnavWdEDl7R005ld2dVoeh8o7OqwIfVPjPYHNCcxtcHJoKTc+7PTV
9RBE3sUhTapO9tTDVqi8q8Od8CtbpM4dhcq7O6hU7X0mr8zmDJH3cBDect/1
X7HbYYi8l8OcuODj7+TaofLeDiL697e6HTsOlfd1iPFhjz5zkMMFIu/n0Fo7
6fiKPZ5HIPIBDn1rX2YGc3dD5A8EOPQIXbr0IvYMRL4h0CE33GQ+MwefKwBD
6mGw
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$11934#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-3.4398082435122835`*^17, 5.395947850183918*^17}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9934719730872707`*^9, 3.994483765744444*^9, 
  3.994484544911543*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"8471f0b6-d3b9-4a8a-bbe2-d6adbe4d9c70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"11", "/", "7"}], ",", 
     RowBox[{"11", "/", "7"}], ",", "M", ",", 
     RowBox[{"2", "/", "5"}], ",", 
     RowBox[{"3", "/", "20"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994481115975636*^9, 3.994481129042595*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fa7ca24d-1674-474a-9b4f-a4253f6ba014"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$9717#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVh0X8WRpH/vnYQ/haDo2N91Mz0j32Q/gG
Dls6dihdinaDyhs7XFhv9/NajBtU3szBQG4nV8Nsd6i8pcO6M9/Xt//1hMrb
OCht1vt7vMcXKm/vsCJ0/okPNoFQeUcH08ffuUu7QiDyDU4ODs+aquxeRkDl
XRycnp5xUl8VB5V3dXh+scrygGwyVN7docnhya5iyQyovIdDxsLS+XVr86Dy
Xg6lITffTN1YDJX3dpi+xeB2WlUlVN7XQavMTuPd9AaovJ9DtIFervP+Vqh8
gEPRhCtKf1f0QOQPBDjMXWdRI/t7EkS+IdDhXm623UvHmfYAiNJl6w==
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$9717#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-0.018536053377984463`, 0.024665493426125333`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.994484436634637*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3594a736-1e27-4a4d-bbf6-4a62c39acc91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Testing the formula in physical regions of the Mandelstam variables \
\>", "Subsection",
 CellChangeTimes->{{3.993442114236971*^9, 3.993442128348393*^9}, {
  3.9946567903292217`*^9, 3.994656799735306*^9}, {3.9946873417604427`*^9, 
  3.99468734191088*^9}},ExpressionUUID->"51e36a50-8e5b-4767-b536-\
6066b56282fb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.994607060156723*^9},ExpressionUUID->"c611dab5-b38d-4fac-b6e2-\
9a3a752b6909"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"E5", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "13"}], "/", "7"}], ",", 
     RowBox[{
      RowBox[{"-", "7"}], "/", "9"}], ",", 
     RowBox[{
      RowBox[{"-", "13"}], "/", "6"}], ",", 
     RowBox[{
      RowBox[{"-", "19"}], "/", "7"}], ",", "M", ",", 
     RowBox[{"1", "/", "9"}], ",", 
     RowBox[{"1", "/", "9"}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "10", ",", "72", ",", "3"}], "}"}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Filling", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994484900758534*^9, 3.99448491676134*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"0266064d-b806-4e0a-952e-08583becbf4e"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
     AbsoluteThickness[2], 
     TagBox[{},
      Annotation[#, "Charting`Private`Tag$20403#1"]& ]}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.011000000000000001`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGZigAEVhzLedaemvbA9AOFrOUyKrDw1I8oQyjdw
2H1r+uXmEkUo39jBwUWyd6aiAJRv5pB46bDJp4Q/+yF8Swd+51MfeT1fQPk2
DrXGjo21TVegfHsH8xUm8WWOB6F8R4f3x49ejpBcC+E3ODnYSabe2L16BlTe
xWGejgf7If5WqLyrg+0S7iv+0kVQeXeH8/Fx9xpD4qHyHg5XJ52qn2vvDZX3
cojn/LD792lzqLy3w2SXM6k7bqhA5X0dbG8/YovzFYLK+zmoH+trXSTOAJUP
cOD6s+uNV/CbfWDugQCH21an/vl+vAHhNwQ6ZAnNXWv/4+g+ALYCaXY=
       "]], {}, {}},
     Annotation[#, "Charting`Private`Tag$20403#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 70}, {-10.081984743782973`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.99448499535238*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"0d1e40e8-eb01-4c88-915a-5525db62cfcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "7"}], ",", 
   RowBox[{
    RowBox[{"-", "7"}], "/", "9"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "6"}], ",", 
   RowBox[{
    RowBox[{"-", "19"}], "/", "7"}], ",", "17"}], "]"}]], "Input",
 CellChangeTimes->{{3.99460718570686*^9, 3.994607205828807*^9}, {
  3.994607266287005*^9, 3.994607284380652*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a39306f1-71c6-4b94-b371-6fc01010f550"],

Cell[BoxData["8.27459977449607790565982166415989211947`17."], "Output",
 CellChangeTimes->{{3.9946071920535793`*^9, 3.994607206617944*^9}, 
   3.9946072671883993`*^9, 3.9946073069887123`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a6c40e6c-54c8-43c0-8ea3-14eff21e4d0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5GJK", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "7"}], ",", 
   RowBox[{
    RowBox[{"-", "7"}], "/", "9"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "6"}], ",", 
   RowBox[{
    RowBox[{"-", "19"}], "/", "7"}], ",", "80", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"1", "/", "3"}], ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.994485078078886*^9, 3.994485098787258*^9}, {
  3.994607066823839*^9, 3.9946070711618032`*^9}, {3.994607123478681*^9, 
  3.994607131322055*^9}, {3.994607171281034*^9, 3.9946071720745068`*^9}, {
  3.9946072175376673`*^9, 3.994607241074225*^9}, {3.994607275377943*^9, 
  3.994607275503647*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"cf553c81-4a06-4bab-afd3-f19fc3aa55a7"],

Cell[BoxData["8.27459977449607790620452999120593403953`17.159519882228604"], \
"Output",
 CellChangeTimes->{
  3.9944851474252777`*^9, 3.994607120545925*^9, 3.994607159550714*^9, {
   3.994607218893752*^9, 3.9946072539410343`*^9}, 3.994607296412183*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"4f63497f-3a23-418e-8577-7f12b00ec985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "31"}], "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "17"}], "/", "9"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "16"}], ",", 
   RowBox[{
    RowBox[{"-", "19"}], "/", "17"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.994485012050758*^9, 3.994485056987343*^9}, {
  3.994607105379231*^9, 3.994607112638888*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"eec698d0-cbb8-48b5-a8e1-36b73b855294"],

Cell[BoxData[
 RowBox[{"-", "15072.1013163766563465169`10."}]], "Output",
 CellChangeTimes->{{3.994485013148816*^9, 3.9944850575210648`*^9}, 
   3.9946073148387823`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"c7870267-31fc-4fd8-8da0-797fa5429f66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5GJK", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "31"}], "/", "2"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "17"}], ",", 
   RowBox[{
    RowBox[{"-", "17"}], "/", "9"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "16"}], ",", 
   RowBox[{
    RowBox[{"-", "19"}], "/", "17"}], ",", "60", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"1", "/", "3"}], ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.9944851175914783`*^9, 3.994485130296957*^9}, {
  3.99448516201444*^9, 3.9944851820993223`*^9}, {3.994607320580977*^9, 
  3.9946073847927933`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"92b9af44-06a7-43ae-989a-e9e627ae5e96"],

Cell[BoxData[
 RowBox[{"-", "15072.1013164008995721594`9.453731474843547"}]], "Output",
 CellChangeTimes->{{3.994485162708535*^9, 3.994485179135006*^9}, 
   3.994485230424203*^9, {3.9946073293692427`*^9, 3.994607392190733*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"bf0bb839-1f6c-47b8-8e02-34a20ba7df3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5GJK", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "12"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "23"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "123"}], "/", "100"}], ",", 
   RowBox[{
    RowBox[{"-", "234"}], "/", "100"}], ",", "50", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"1", "/", "3"}], ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.994687361527437*^9, 3.994687391848703*^9}, {
  3.9946875087286882`*^9, 3.9946875226676407`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b82c69a5-20e5-4fde-a2e9-511e2e85080f"],

Cell[BoxData["3282.9348056947066259264`9."], "Output",
 CellChangeTimes->{
  3.9946874076641703`*^9, {3.9946875140930557`*^9, 3.99468752673372*^9}},
 CellLabel->
  "Out[135]=",ExpressionUUID->"5dd98dc7-ca1e-4eeb-a142-261d2d127d09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5GJK", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "12"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "23"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "123"}], "/", "100"}], ",", 
   RowBox[{
    RowBox[{"-", "234"}], "/", "100"}], ",", "50", ",", 
   RowBox[{"1", "/", "9"}], ",", 
   RowBox[{"1", "/", "6"}], ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.994687567604287*^9, 3.9946875702053003`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"81f750d6-9a77-4554-b124-b5e211000613"],

Cell[BoxData["3282.9310876375717792884`8.523074285475648"], "Output",
 CellChangeTimes->{3.994687579186507*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"29b7d545-9487-4a05-861c-2470e4922eee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5AHFR", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "12"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "23"}], "/", "10"}], ",", 
   RowBox[{
    RowBox[{"-", "123"}], "/", "100"}], ",", 
   RowBox[{
    RowBox[{"-", "234"}], "/", "100"}], ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.9946874404502907`*^9, 3.994687452946596*^9}, 
   3.994687502593576*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"d46caaad-1f89-4873-bdde-4e6afe357a31"],

Cell[BoxData["3282.9348056946788383928`9."], "Output",
 CellChangeTimes->{3.994687454075791*^9, 3.994687503485189*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"5777ccd6-87b3-457d-a29e-83267df2f5ef"]
}, Open  ]],

Cell["\<\
In summary, we have shown that our series representations for the four-point \
and five-point tachyon amplitudes reproduce previously known results\
\[LongDash]the Veneziano amplitude and the AHFR formula\[LongDash]throughout \
the full range of physical and unphysical regions of the Mandelstam \
variables. We have also investigated how the convergence properties of these \
series depend on the auxiliary parameters \[Lambda] for four-points and \
\[Alpha], \[Beta] for five-points. In both cases, we find that convergence is \
fastest away from the boundary of the allowed parameter region. For the \
five-point amplitude in particular, the empirically observed region of rapid \
convergence agrees with the requirement that the underlying Taylor expansions \
are well defined, corresponding to the smaller triangular region contained \
within the larger triangular region identified by WAC. 
\
\>", "Text",
 CellChangeTimes->{{3.99465702828268*^9, 3.994657063915435*^9}, {
  3.994657117273934*^9, 3.9946571190083923`*^9}, {3.994685473926457*^9, 
  3.994685479130096*^9}, {3.994735696495885*^9, 
  3.9947357161844063`*^9}},ExpressionUUID->"d7389641-1a2b-4258-be82-\
e4e70e00451c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1800, 1029},
WindowMargins->{{8.25, Automatic}, {Automatic, 6}},
LightDark->"Light",
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e510658-36e9-4d40-bcae-94326c57913c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 219, 4, 96, "Title",ExpressionUUID->"d2930258-ac6c-415a-a889-e17c665c250f"],
Cell[644, 21, 1011, 16, 77, "Text",ExpressionUUID->"ffd1f13d-6ce1-481f-be79-67ee3dd506fd"],
Cell[CellGroupData[{
Cell[1680, 41, 211, 4, 67, "Chapter",ExpressionUUID->"5257bb0a-6e50-49a6-a23f-f5f979316d06"],
Cell[1894, 47, 3262, 85, 90, "Text",ExpressionUUID->"7c3fa36a-42e9-4d86-b27a-b6c0a5c5648d"],
Cell[5159, 134, 11942, 280, 378, "Text",ExpressionUUID->"cf8d0108-8ee0-459f-a8d3-1c008940aba2"],
Cell[CellGroupData[{
Cell[17126, 418, 258, 4, 66, "Section",ExpressionUUID->"b676aba9-ef7d-411b-ae49-efe3bdf74601"],
Cell[17387, 424, 4026, 84, 77, "Text",ExpressionUUID->"8df5428e-b696-4548-97dd-fe308d99e7f9"],
Cell[21416, 510, 6424, 164, 268, "Input",ExpressionUUID->"ffbcb22d-bde7-47cd-9a8b-79a825ac90bf"],
Cell[CellGroupData[{
Cell[27865, 678, 163, 3, 53, "Subsection",ExpressionUUID->"18230abd-f689-4466-beed-c1e2d8af9534"],
Cell[28031, 683, 4245, 94, 175, "Text",ExpressionUUID->"29de0c8c-3816-4e32-ae06-d1814bbb85a3"],
Cell[32279, 779, 1149, 28, 46, "Input",ExpressionUUID->"69a60315-df91-4148-bc74-30d88d173cb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33465, 812, 205, 3, 53, "Subsection",ExpressionUUID->"07888c2a-2a73-45a7-b831-5b5665b36292"],
Cell[33673, 817, 306, 4, 33, "Text",ExpressionUUID->"af6a784b-c243-4be0-b49e-c40943ec2ead"],
Cell[CellGroupData[{
Cell[34004, 825, 378, 8, 29, "Input",ExpressionUUID->"0d83c763-e90f-4492-b9d9-6c9f031c8784"],
Cell[34385, 835, 247, 4, 33, "Output",ExpressionUUID->"6306f5ff-8e20-48ca-95ea-fcc606ecc3e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34669, 844, 277, 5, 29, "Input",ExpressionUUID->"31edce08-43f1-4e52-acfb-c9389322b47a"],
Cell[34949, 851, 287, 3, 33, "Output",ExpressionUUID->"c011b678-2843-4b7f-82d6-678b716e64b0"]
}, Open  ]],
Cell[35251, 857, 351, 7, 33, "Text",ExpressionUUID->"8786d82b-a6b1-4a58-ab9c-5824cfe0eff0"],
Cell[CellGroupData[{
Cell[35627, 868, 372, 6, 29, "Input",ExpressionUUID->"173dc83c-6c9d-425e-82d9-9bcf33eb528a"],
Cell[36002, 876, 539, 7, 33, "Output",ExpressionUUID->"a39acc31-7a14-4b34-8612-3b40c0c323a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36578, 888, 520, 10, 29, "Input",ExpressionUUID->"23fc5974-bb9e-4fad-9d70-066a2aaf64ff"],
Cell[37101, 900, 566, 8, 33, "Output",ExpressionUUID->"c4039c6d-c5a5-46f3-a2cd-14edd89240c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37704, 913, 580, 11, 29, "Input",ExpressionUUID->"3fa4f77d-6efa-4e4e-8983-2bbcfae505d2"],
Cell[38287, 926, 621, 9, 33, "Output",ExpressionUUID->"8d1763ae-53e7-4b8d-b1dd-da98059dab5c"]
}, Open  ]],
Cell[38923, 938, 571, 11, 77, "Text",ExpressionUUID->"89801010-3d56-4a8b-a780-fc13b7aaec00"],
Cell[CellGroupData[{
Cell[39519, 953, 257, 4, 43, "Subsubsection",ExpressionUUID->"7fcf5863-3e89-4ff2-83f7-083697f1e119"],
Cell[CellGroupData[{
Cell[39801, 961, 425, 10, 29, "Input",ExpressionUUID->"2bd2277e-226f-4ca7-a76a-96c05d037757"],
Cell[40229, 973, 224, 4, 33, "Output",ExpressionUUID->"1b94e079-ab44-47ef-b607-7da089e5cb6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40490, 982, 373, 9, 29, "Input",ExpressionUUID->"05dc65eb-c2c8-42ea-9233-2d8a4aec465f"],
Cell[40866, 993, 248, 4, 33, "Output",ExpressionUUID->"8cc9dfd4-aa65-4559-bedb-2f59c0dacaa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41151, 1002, 376, 9, 29, "Input",ExpressionUUID->"4b1b5a92-c957-43ea-9286-0bb6dc74b160"],
Cell[41530, 1013, 247, 4, 33, "Output",ExpressionUUID->"ba7d6330-1924-4d0b-83f1-1f86f4daf721"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41838, 1024, 581, 14, 53, "Subsection",ExpressionUUID->"0e37ca46-6765-49b0-8562-5f97c558b396"],
Cell[42422, 1040, 1334, 27, 77, "Text",ExpressionUUID->"eb35cdfa-f228-434e-9d8a-b600e54cb6a5"],
Cell[43759, 1069, 779, 13, 55, "Text",ExpressionUUID->"572f49e2-cb31-4a5c-8312-6d890c8795cd"],
Cell[CellGroupData[{
Cell[44563, 1086, 1183, 22, 29, "Input",ExpressionUUID->"da5b0cb0-fa36-4680-a044-d510fa945023"],
Cell[45749, 1110, 5022, 116, 206, "Output",ExpressionUUID->"dddbb379-d1eb-4fbd-a9e2-a8d89b70fcc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50808, 1231, 599, 14, 29, "Input",ExpressionUUID->"7f97cced-85a1-4113-936e-66e3eb7e4e9f"],
Cell[51410, 1247, 5964, 132, 222, "Output",ExpressionUUID->"4a0360de-baa2-4af5-ba45-61c9153625cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57411, 1384, 862, 18, 29, "Input",ExpressionUUID->"33fca6e9-52c6-457a-80f8-19d8dd698214"],
Cell[58276, 1404, 4819, 113, 222, "Output",ExpressionUUID->"c6321bcf-f435-48f9-9d50-7fa169477d26"]
}, Open  ]],
Cell[63110, 1520, 364, 8, 33, "Text",ExpressionUUID->"df96ea9e-fab1-4071-b8b9-7c953865b2d6"],
Cell[CellGroupData[{
Cell[63499, 1532, 2616, 57, 88, "Input",ExpressionUUID->"1eb0d5fd-94e7-4206-8604-16f939553fa7"],
Cell[66118, 1591, 17682, 394, 226, "Output",ExpressionUUID->"cf0e6e30-7cb8-4a58-843f-fdd23625864a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83849, 1991, 395, 8, 53, "Subsection",ExpressionUUID->"38caa0dd-ec56-48fc-a056-36bf58a557b1"],
Cell[CellGroupData[{
Cell[84269, 2003, 592, 15, 29, "Input",ExpressionUUID->"7ac01af2-83f1-49be-8334-7392f45a1fd9"],
Cell[84864, 2020, 4675, 112, 215, "Output",ExpressionUUID->"16c6c662-c375-4dd5-89ca-d8ae47c645a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89576, 2137, 737, 17, 29, "Input",ExpressionUUID->"69e21f5a-269e-4e98-89f9-b1b196938d82"],
Cell[90316, 2156, 4744, 112, 217, "Output",ExpressionUUID->"28164ccb-ac78-4f82-bcf3-ed74988e6644"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95121, 2275, 263, 7, 66, "Section",ExpressionUUID->"c59a8188-0cbe-4043-b2fa-5908a15fd186"],
Cell[95387, 2284, 4626, 98, 121, "Text",ExpressionUUID->"1659d99d-98f4-4443-88ea-adbff635827a"],
Cell[100016, 2384, 1376, 42, 43, "Input",ExpressionUUID->"55729b44-dc43-4d35-a212-bc2509298947"],
Cell[CellGroupData[{
Cell[101417, 2430, 1792, 43, 31, "Input",ExpressionUUID->"f891d6b3-2189-4ae7-a6bf-2f6fe4f1d2f2"],
Cell[103212, 2475, 14163, 319, 233, "Output",ExpressionUUID->"146a4736-db6a-47d0-8c9d-5919698a11e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117412, 2799, 1859, 44, 31, "Input",ExpressionUUID->"5c81dc1f-ec5d-4c08-8b2e-73f674e5e1a7"],
Cell[119274, 2845, 14141, 318, 233, "Output",ExpressionUUID->"306a6811-a76c-43d6-a9c4-f7ea173aaa14"]
}, Open  ]],
Cell[133430, 3166, 968, 18, 48, "Text",ExpressionUUID->"e1bd9802-0896-40f1-8af9-0609b029e1bd"],
Cell[CellGroupData[{
Cell[134423, 3188, 1966, 45, 31, "Input",ExpressionUUID->"03fa948b-53f4-40a8-a8b3-6eb36e1ed8fa"],
Cell[136392, 3235, 15314, 337, 226, "Output",ExpressionUUID->"299ed1d4-7a30-4c52-853e-21a383a4ac32"]
}, Open  ]],
Cell[151721, 3575, 156, 3, 29, "Input",ExpressionUUID->"1bd6b885-495e-4236-bdd5-1d0c5797a834"],
Cell[151880, 3580, 266, 6, 33, "Text",ExpressionUUID->"59a31096-6e98-4b6d-b3b8-bff8abf9e2f1"],
Cell[CellGroupData[{
Cell[152171, 3590, 2672, 57, 88, "Input",ExpressionUUID->"a7808633-0a41-4eba-b301-8ed47a7966c6"],
Cell[154846, 3649, 16830, 375, 231, "Output",ExpressionUUID->"5d795ed9-ccd6-49b5-9a8c-381e0e9f4459"]
}, Open  ]],
Cell[171691, 4027, 210, 4, 33, "Text",ExpressionUUID->"c0870842-ddf0-4cf7-878d-5369b42bd2a1"],
Cell[CellGroupData[{
Cell[171926, 4035, 1920, 46, 31, "Input",ExpressionUUID->"f171f5e1-7244-43ce-b69b-3a2662d34351"],
Cell[173849, 4083, 13050, 303, 224, "Output",ExpressionUUID->"bd1f5a51-478e-451a-aea0-8ec5bc0217a9"]
}, Open  ]],
Cell[186914, 4389, 316, 6, 33, "Text",ExpressionUUID->"7d02e3f2-5f67-4cd3-a9e3-6658e06df9f1"],
Cell[CellGroupData[{
Cell[187255, 4399, 2143, 49, 31, "Input",ExpressionUUID->"eea6571e-f2ff-4aa2-84ab-5b060bd0f590"],
Cell[189401, 4450, 13200, 305, 233, "Output",ExpressionUUID->"516d6c5a-4750-4adb-abb0-e2ee560f5f79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202638, 4760, 280, 4, 53, "Subsection",ExpressionUUID->"30467141-7ea8-4b30-a9a4-4ffc3f766ddc"],
Cell[202921, 4766, 1638, 38, 70, "Text",ExpressionUUID->"a4965f44-1c52-4d83-bb27-8baee5c0275d"],
Cell[CellGroupData[{
Cell[204584, 4808, 508, 11, 29, "Input",ExpressionUUID->"e4047d8b-82de-4c61-9ea3-67e471786381"],
Cell[205095, 4821, 343, 5, 33, "Output",ExpressionUUID->"c23399aa-5bd2-4f9a-8ed6-9abb102923fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205475, 4831, 202, 4, 29, "Input",ExpressionUUID->"f1ed6cfa-2a63-4cbc-bdfd-b7e1a4c3aab3"],
Cell[205680, 4837, 194, 2, 33, "Output",ExpressionUUID->"fc06d26b-1f6a-4ad7-94a9-c1b21f5e3da8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205911, 4844, 538, 11, 29, "Input",ExpressionUUID->"d38f20b6-dd5f-4f8c-ae26-054f1f59efbf"],
Cell[206452, 4857, 221, 3, 33, "Output",ExpressionUUID->"7712d62a-e6f9-4c8b-a534-7bb3468d3988"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206710, 4865, 512, 11, 29, "Input",ExpressionUUID->"fbc8c0e9-7e5d-42cc-8316-1dd02d310771"],
Cell[207225, 4878, 196, 2, 33, "Output",ExpressionUUID->"f2d554db-26e2-4823-a8d8-9e3f7c4fc153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207458, 4885, 512, 11, 29, "Input",ExpressionUUID->"128edd84-b307-4d04-81c2-5ca760ffa5c8"],
Cell[207973, 4898, 193, 2, 33, "Output",ExpressionUUID->"257515b0-c47d-49cf-b07e-da21f03ffff1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208203, 4905, 520, 11, 29, "Input",ExpressionUUID->"db23a738-9dc8-4945-bf97-3882c46330a8"],
Cell[208726, 4918, 194, 2, 33, "Output",ExpressionUUID->"764c9b77-daa7-4080-9602-797eaf92e4fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208993, 4928, 211, 4, 67, "Chapter",ExpressionUUID->"7eab2e2c-7073-4a6a-a572-e102f3904b09"],
Cell[209207, 4934, 21479, 540, 584, "Text",ExpressionUUID->"43acfae5-d19b-42fb-9037-b2b4f43e8faf"],
Cell[230689, 5476, 6306, 136, 305, "Text",ExpressionUUID->"c6aa9923-b65b-4ff0-afb4-0a33b8bbc321"],
Cell[236998, 5614, 2509, 44, 186, "Text",ExpressionUUID->"743ba2ad-99fe-4e5e-b7a9-9325da066fa4"],
Cell[CellGroupData[{
Cell[239532, 5662, 165, 3, 53, "Subsection",ExpressionUUID->"e84d0240-efe0-49a1-8b29-ffafdb402b48"],
Cell[239700, 5667, 30303, 769, 1392, "Input",ExpressionUUID->"baab8c23-a6f7-4620-895a-4598e11c5ad8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270040, 6441, 380, 6, 53, "Subsection",ExpressionUUID->"5669f666-3e84-465b-bc30-354871aba27c"],
Cell[270423, 6449, 2818, 69, 77, "Text",ExpressionUUID->"8028cb53-00b8-4b9f-8455-07e6590f0ecd"],
Cell[273244, 6520, 2574, 61, 92, "Input",ExpressionUUID->"4c62c69d-d966-4e5e-8bee-eb6f259a555f"],
Cell[275821, 6583, 1084, 24, 33, "Text",ExpressionUUID->"d6b33f74-759b-4c9c-b123-c2a8d0b97a58"],
Cell[CellGroupData[{
Cell[276930, 6611, 978, 17, 29, "Input",ExpressionUUID->"9cd70bcb-8f53-495e-bec3-e0b7e2354e82"],
Cell[277911, 6630, 653, 8, 33, "Output",ExpressionUUID->"1372fd73-86b0-440e-922b-77e4487a92fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278601, 6643, 1787, 41, 31, "Input",ExpressionUUID->"674572b1-9332-4a1a-aab4-9c6727ecbae3"],
Cell[280391, 6686, 10544, 244, 224, "Output",ExpressionUUID->"b7cb21f6-b28c-496f-a0ca-a2a295f3472a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290972, 6935, 739, 17, 29, "Input",ExpressionUUID->"fd2c5071-9ae1-436d-8bb9-32f93d579187"],
Cell[291714, 6954, 349, 7, 33, "Output",ExpressionUUID->"590efb1b-a38c-4334-ad44-afbe177b62ae"]
}, Open  ]],
Cell[292078, 6964, 806, 17, 48, "Text",ExpressionUUID->"ec2ffa48-7bcb-403b-901b-fc5173ae76ed"],
Cell[CellGroupData[{
Cell[292909, 6985, 621, 13, 29, "Input",ExpressionUUID->"4b232c43-f679-4234-b0a3-97ebded1ae30"],
Cell[293533, 7000, 337, 5, 33, "Output",ExpressionUUID->"18e0c914-63d8-4ade-8194-76f007b7b5bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293907, 7010, 499, 14, 29, "Input",ExpressionUUID->"67c8aeab-d5db-4b0e-9a90-7e142d2d3454"],
Cell[294409, 7026, 230, 5, 33, "Output",ExpressionUUID->"36ae18af-786c-4f91-a747-cbe2161f600a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294676, 7036, 501, 14, 29, "Input",ExpressionUUID->"38cb37ac-0e9e-4b61-be9c-4a076f49d8f3"],
Cell[295180, 7052, 230, 5, 33, "Output",ExpressionUUID->"6a77ac70-c954-4ee3-9b17-280df6d335d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295447, 7062, 550, 15, 29, "Input",ExpressionUUID->"631c9bc7-a16b-4930-b712-827aeeb9ee37"],
Cell[296000, 7079, 230, 5, 33, "Output",ExpressionUUID->"f5eb8ee8-c222-435c-9403-1275c3b33439"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296267, 7089, 501, 14, 29, "Input",ExpressionUUID->"aa011940-8a90-4609-89c8-13254a4c965a"],
Cell[296771, 7105, 230, 5, 33, "Output",ExpressionUUID->"c61cedbf-0e36-4ccf-95e4-20f9b07def00"]
}, Open  ]],
Cell[297016, 7113, 1034, 19, 143, "Text",ExpressionUUID->"348e8284-79fe-4061-968b-c400ed378135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298087, 7137, 235, 4, 66, "Section",ExpressionUUID->"70fd1b50-136e-4845-a92d-b322a6cb8948"],
Cell[298325, 7143, 340, 8, 29, "Input",ExpressionUUID->"83867376-443e-4992-813a-07d49e5fcec0"],
Cell[298668, 7153, 72858, 1980, 5069, "Code",ExpressionUUID->"a5631dbd-13d7-485e-a674-539e41b8ce51",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[371551, 9137, 163, 3, 53, "Subsection",ExpressionUUID->"3efdd985-459c-4b38-af35-2162151cad7b"],
Cell[371717, 9142, 401, 8, 33, "Text",ExpressionUUID->"9077ae0a-f6ac-4ed8-8ff5-ad2621367cca"],
Cell[CellGroupData[{
Cell[372143, 9154, 569, 13, 29, "Input",ExpressionUUID->"8945889c-90d3-4047-9f93-ce8c6f6e44a9"],
Cell[372715, 9169, 378, 6, 33, "Output",ExpressionUUID->"9c02fa68-81c3-40a6-9de8-4a6807d9b8ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373130, 9180, 466, 11, 29, "Input",ExpressionUUID->"d875fa91-7675-467e-a08c-3d5f4e663d24"],
Cell[373599, 9193, 326, 5, 33, "Output",ExpressionUUID->"73d36d9b-d3b7-4e4a-a6fa-369ccbb53755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373962, 9203, 581, 15, 29, "Input",ExpressionUUID->"76aa18a9-c5fc-45c0-8faf-bf520196173a"],
Cell[374546, 9220, 366, 6, 33, "Output",ExpressionUUID->"41418a5e-18a6-48b0-b1cd-75a58907abc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374949, 9231, 585, 15, 29, "Input",ExpressionUUID->"60f6f766-3575-4b57-a1f1-5fdc2c751369"],
Cell[375537, 9248, 366, 6, 33, "Output",ExpressionUUID->"80247c60-843e-495f-b06c-d86836620804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375940, 9259, 561, 15, 29, "Input",ExpressionUUID->"d392c124-c7e8-423c-8c36-f4131bec074a"],
Cell[376504, 9276, 345, 6, 33, "Output",ExpressionUUID->"e7916f6f-5ba6-4e16-bfac-7c204373a2cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376886, 9287, 561, 15, 29, "Input",ExpressionUUID->"3febe883-6910-4f8b-8f73-4c88ce70cb03"],
Cell[377450, 9304, 348, 6, 33, "Output",ExpressionUUID->"d24221f8-763c-4a3e-9d90-8004a11daa00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377835, 9315, 538, 14, 29, "Input",ExpressionUUID->"1cba1318-fdbf-415b-8a27-4b2130c1b326"],
Cell[378376, 9331, 293, 5, 33, "Output",ExpressionUUID->"c0b32a2c-2618-4c65-95c5-979b1f2ab8a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378706, 9341, 566, 15, 29, "Input",ExpressionUUID->"6182911a-d940-481d-bc06-92aff7b350fd"],
Cell[379275, 9358, 322, 6, 33, "Output",ExpressionUUID->"6e5c65c3-c080-4a48-9be3-afb20234b346"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379634, 9369, 600, 15, 29, "Input",ExpressionUUID->"7182aab1-c5a8-429a-a652-f0883ff9c56c"],
Cell[380237, 9386, 326, 6, 33, "Output",ExpressionUUID->"8f309612-7fec-4da2-a7b1-354f26d83842"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380600, 9397, 544, 14, 29, "Input",ExpressionUUID->"0c137849-0845-4de5-8f48-bce274b742e3"],
Cell[381147, 9413, 296, 5, 33, "Output",ExpressionUUID->"dcaf589a-1f71-4d75-8e12-f5f32988f654"]
}, Open  ]],
Cell[381458, 9421, 482, 9, 33, "Text",ExpressionUUID->"c22d9934-2024-451f-9d99-2deeba4e1504"],
Cell[CellGroupData[{
Cell[381965, 9434, 545, 14, 29, "Input",ExpressionUUID->"fac9bd79-6f34-4e7d-89ec-1718d0388d35"],
Cell[382513, 9450, 251, 5, 33, "Output",ExpressionUUID->"79e9ec93-3c56-44e8-b2df-7646e0c18eec"]
}, Open  ]],
Cell[382779, 9458, 197, 3, 33, "Text",ExpressionUUID->"55dea7db-6cec-49c1-acb7-0609a935e591"],
Cell[CellGroupData[{
Cell[383001, 9465, 542, 14, 29, "Input",ExpressionUUID->"cfe0a7e3-26ac-4644-bb30-92fc60cb208e"],
Cell[383546, 9481, 248, 4, 33, "Output",ExpressionUUID->"163e88bc-7e8e-4bd3-bc2a-5b33910f0819"]
}, Open  ]],
Cell[383809, 9488, 357, 7, 33, "Text",ExpressionUUID->"d0f68953-c5c5-48fe-8d10-ffe09e8bb837"],
Cell[CellGroupData[{
Cell[384191, 9499, 519, 13, 29, "Input",ExpressionUUID->"10c3144e-fd8e-4454-9f5f-b8b38b527d33"],
Cell[384713, 9514, 230, 5, 33, "Output",ExpressionUUID->"4313002e-e3ee-41dd-a9bf-570f7f04bfbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384980, 9524, 547, 14, 29, "Input",ExpressionUUID->"bd99a370-7231-47bf-b5d3-520b1e5c3d51"],
Cell[385530, 9540, 254, 5, 33, "Output",ExpressionUUID->"59ecb8f6-01e3-4607-b0f1-ec811b5bd8c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385833, 9551, 241, 4, 53, "Subsection",ExpressionUUID->"ba619a1a-ad2b-463b-84d0-c76b710c2f74"],
Cell[386077, 9557, 606, 15, 33, "Text",ExpressionUUID->"2a355c3a-104e-4f5b-a3f5-33f3e4058760"],
Cell[CellGroupData[{
Cell[386708, 9576, 315, 5, 43, "Subsubsection",ExpressionUUID->"3c2a3e49-134e-4706-846e-d056cbaa7caa"],
Cell[387026, 9583, 299, 4, 33, "Text",ExpressionUUID->"aabfa308-c3b4-487f-b522-01e41f201088"],
Cell[CellGroupData[{
Cell[387350, 9591, 442, 10, 29, "Input",ExpressionUUID->"ef761482-53ad-4845-a593-893db8055f1d"],
Cell[387795, 9603, 262, 3, 33, "Output",ExpressionUUID->"62a9c67b-4307-4d11-ade9-c7addac243e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388094, 9611, 499, 14, 29, "Input",ExpressionUUID->"42170919-a1ac-40a0-a01f-47d08f841824"],
Cell[388596, 9627, 226, 4, 33, "Output",ExpressionUUID->"9cb893a5-ab94-406c-90fe-92dba8119363"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388859, 9636, 548, 15, 29, "Input",ExpressionUUID->"77446acc-9563-49c1-b7d1-45622070d21c"],
Cell[389410, 9653, 251, 5, 33, "Output",ExpressionUUID->"d1ae7347-daf0-40b5-b0a9-55b11cebe936"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389698, 9663, 552, 15, 29, "Input",ExpressionUUID->"5e77ab42-a63c-41b6-8546-68f923ed25a1"],
Cell[390253, 9680, 252, 6, 33, "Output",ExpressionUUID->"2269a44d-9af3-4034-aee6-1ba80b2374af"]
}, Open  ]],
Cell[390520, 9689, 1014, 23, 48, "Text",ExpressionUUID->"5f451d5a-4292-4146-b5bc-ed0bdf40e46a"],
Cell[CellGroupData[{
Cell[391559, 9716, 517, 13, 29, "Input",ExpressionUUID->"7c1c4816-6ab7-49bb-bdd7-e8b826cc8060"],
Cell[392079, 9731, 274, 5, 33, "Output",ExpressionUUID->"544ccb5d-8c80-44ed-a2ea-a065579ea4e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[392402, 9742, 1051, 24, 61, "Subsubsection",ExpressionUUID->"2ff57aec-2e9e-4dd0-baa4-54b5bc458b75"],
Cell[CellGroupData[{
Cell[393478, 9770, 438, 11, 29, "Input",ExpressionUUID->"00782b5b-a0f0-43fa-8e9e-aa14aef6bdf2"],
Cell[393919, 9783, 272, 5, 33, "Output",ExpressionUUID->"366dcbb2-1eb4-44e9-bdaf-5249c162b0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394228, 9793, 518, 13, 29, "Input",ExpressionUUID->"60c8a480-637d-4ee9-833b-4a12904dbf3e"],
Cell[394749, 9808, 292, 7, 35, "Output",ExpressionUUID->"cb6c13e5-90bc-4fbf-9151-869e7d7a0d1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395078, 9820, 551, 15, 29, "Input",ExpressionUUID->"ffb3e75e-ca8d-4134-bb7a-75d02f478551"],
Cell[395632, 9837, 314, 7, 35, "Output",ExpressionUUID->"e4c278bd-b0a0-4535-be6f-376226be8e5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395983, 9849, 597, 15, 29, "Input",ExpressionUUID->"1fc9b359-60f4-45f8-9e8d-3bfedab1fd71"],
Cell[396583, 9866, 356, 8, 35, "Output",ExpressionUUID->"abdba23f-6006-468e-84ef-2b2ef4d905a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396976, 9879, 597, 15, 29, "Input",ExpressionUUID->"66e4f573-5456-426a-9ab6-3acd65f1b9dd"],
Cell[397576, 9896, 310, 7, 35, "Output",ExpressionUUID->"3b333856-e8e3-4e4a-bb34-b28bcf71d45f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397923, 9908, 599, 15, 29, "Input",ExpressionUUID->"bcaa4c7e-aa09-47f5-bba2-ec13f9cbd7af"],
Cell[398525, 9925, 326, 7, 35, "Output",ExpressionUUID->"6cfb93a2-32ed-417a-810f-2c1b337a53f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398888, 9937, 602, 15, 29, "Input",ExpressionUUID->"6fea8da3-f38a-4767-88f0-b1a74d5b625c"],
Cell[399493, 9954, 308, 7, 35, "Output",ExpressionUUID->"a2688700-16b9-4fc2-bda0-84910deb8177"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399838, 9966, 595, 15, 29, "Input",ExpressionUUID->"30884cce-0fd1-4013-a577-420cd46c1eb1"],
Cell[400436, 9983, 304, 7, 35, "Output",ExpressionUUID->"9fcc0f81-6d74-4554-a174-b254d88d3dab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400777, 9995, 553, 15, 29, "Input",ExpressionUUID->"e74e566a-ca7f-4b6c-922e-a2259373ab58"],
Cell[401333, 10012, 311, 7, 33, "Output",ExpressionUUID->"c23db914-c681-4219-8d02-373c26180a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401681, 10024, 598, 15, 29, "Input",ExpressionUUID->"69752f67-5730-4d81-b638-1b26074bbf87"],
Cell[402282, 10041, 311, 7, 33, "Output",ExpressionUUID->"53d4a273-9aaa-4e4d-8a47-8af81f0e854f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402630, 10053, 516, 13, 29, "Input",ExpressionUUID->"609368c6-f53a-449f-ad32-29ed08ff6310"],
Cell[403149, 10068, 334, 7, 33, "Output",ExpressionUUID->"19b90382-0bcb-44e0-a299-50b6e81cc0b7"]
}, Open  ]],
Cell[403498, 10078, 1170, 22, 91, "Text",ExpressionUUID->"5b7f4ce5-e990-43b3-88c4-f64c9fe67676"],
Cell[CellGroupData[{
Cell[404693, 10104, 569, 14, 29, "Input",ExpressionUUID->"ff7b8f38-27b1-4b33-9c59-747003672f66"],
Cell[405265, 10120, 327, 7, 35, "Output",ExpressionUUID->"cfa98ee2-bc15-4c1b-9a5e-a943662be05e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405629, 10132, 521, 13, 29, "Input",ExpressionUUID->"c01cb61c-e836-4ac5-92c4-f27dd7a3e184"],
Cell[406153, 10147, 298, 7, 33, "Output",ExpressionUUID->"d00516e5-c5df-4b9e-b033-e9df50cb0912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406488, 10159, 519, 13, 29, "Input",ExpressionUUID->"cf36e884-b359-4ba8-9f87-51c80109d7d5"],
Cell[407010, 10174, 294, 7, 33, "Output",ExpressionUUID->"1625b1f1-a786-48ca-8942-6c57bd5b96af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407341, 10186, 519, 13, 29, "Input",ExpressionUUID->"5e211fbb-8469-47d2-bc5f-311d203cefbf"],
Cell[407863, 10201, 308, 7, 33, "Output",ExpressionUUID->"d1c26d32-4d21-40bb-b864-b1fb89552a28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408208, 10213, 518, 13, 29, "Input",ExpressionUUID->"08938e11-2df1-48ea-8b38-a2b38882d0c7"],
Cell[408729, 10228, 296, 7, 33, "Output",ExpressionUUID->"2d259e45-091e-4e07-ab0d-ea1ca5140e3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[409098, 10243, 165, 3, 66, "Section",ExpressionUUID->"c796f347-6b60-44fc-b4b5-6c24f9a480ab"],
Cell[409266, 10248, 6012, 133, 334, "Text",ExpressionUUID->"24c589f8-76d9-472a-963e-e41b95d13428"],
Cell[CellGroupData[{
Cell[415303, 10385, 6849, 175, 437, "Input",ExpressionUUID->"ee91bc92-e1e2-4224-a045-0248e2268966"],
Cell[422155, 10562, 381402, 6358, 374, "Output",ExpressionUUID->"09bc60e3-1bf1-4212-885b-de2a4c665eb6"]
}, Open  ]],
Cell[803572, 16923, 1127, 25, 46, "Input",ExpressionUUID->"7d95cab0-3813-46d1-b453-feafa2d02d62"],
Cell[CellGroupData[{
Cell[804724, 16952, 227, 4, 53, "Subsection",ExpressionUUID->"af1b926e-d410-4e27-8855-257a21e6d6ef"],
Cell[CellGroupData[{
Cell[804976, 16960, 926, 20, 29, "Input",ExpressionUUID->"3a2441d5-8cdc-4e93-a605-82cfe159c65b"],
Cell[805905, 16982, 3742, 96, 213, "Output",ExpressionUUID->"b35af831-973c-4d4a-bdd5-e5acfc1f2d5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[809684, 17083, 707, 18, 29, "Input",ExpressionUUID->"8b0a8be4-dc12-4fc5-a9ba-bf94df2c9e6c"],
Cell[810394, 17103, 3478, 93, 213, "Output",ExpressionUUID->"bc0451cd-f087-4f9c-9470-5929f6c8ebe8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[813921, 17202, 162, 3, 53, "Subsection",ExpressionUUID->"b03cc5bf-0992-4424-a117-fba90e43b4ea"],
Cell[CellGroupData[{
Cell[814108, 17209, 707, 18, 29, "Input",ExpressionUUID->"414c58bb-2436-4a21-b3cf-677c1085730f"],
Cell[814818, 17229, 3468, 92, 216, "Output",ExpressionUUID->"e852d7c6-b9d2-4e23-afd8-c94960fb9b9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[818323, 17326, 707, 18, 29, "Input",ExpressionUUID->"5c873ce9-f35e-461e-9d51-d7a8c7390dde"],
Cell[819033, 17346, 3468, 92, 216, "Output",ExpressionUUID->"58f1d63a-8520-4096-a1e9-7f9eb57906f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[822538, 17443, 711, 18, 29, "Input",ExpressionUUID->"3aa89214-07d0-47e1-9bb8-90c6606cb1de"],
Cell[823252, 17463, 3451, 92, 219, "Output",ExpressionUUID->"fe762aa0-d2a3-4ddb-b2b7-199ed97f620a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[826740, 17560, 754, 19, 29, "Input",ExpressionUUID->"4aedf3b1-34fd-4935-92dc-db0df3ca6b57"],
Cell[827497, 17581, 3468, 92, 225, "Output",ExpressionUUID->"0bd570f7-d45c-417c-919c-d32c27bbc765"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[831014, 17679, 286, 4, 53, "Subsection",ExpressionUUID->"5a83013e-10b3-411c-aa25-55f0a40b429b"],
Cell[CellGroupData[{
Cell[831325, 17687, 707, 18, 29, "Input",ExpressionUUID->"29d47802-60b9-43eb-ab94-91d709028e89"],
Cell[832035, 17707, 3460, 92, 219, "Output",ExpressionUUID->"3ab5a1ad-9c59-4e2d-801f-ca15816a1f0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[835532, 17804, 802, 19, 43, "Input",ExpressionUUID->"1492e97f-b89a-4a65-94c5-d3fa1ab3a47a"],
Cell[836337, 17825, 3524, 93, 216, "Output",ExpressionUUID->"8471f0b6-d3b9-4a8a-bbe2-d6adbe4d9c70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[839898, 17923, 702, 17, 29, "Input",ExpressionUUID->"fa7ca24d-1674-474a-9b4f-a4253f6ba014"],
Cell[840603, 17942, 3462, 91, 227, "Output",ExpressionUUID->"3594a736-1e27-4a4d-bbf6-4a62c39acc91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[844114, 18039, 322, 6, 53, "Subsection",ExpressionUUID->"51e36a50-8e5b-4767-b536-6066b56282fb"],
Cell[844439, 18047, 128, 3, 29, "Input",ExpressionUUID->"c611dab5-b38d-4fac-b6e2-9a3a752b6909"],
Cell[CellGroupData[{
Cell[844592, 18054, 811, 22, 29, "Input",ExpressionUUID->"0266064d-b806-4e0a-952e-08583becbf4e"],
Cell[845406, 18078, 3441, 91, 232, "Output",ExpressionUUID->"0d1e40e8-eb01-4c88-915a-5525db62cfcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[848884, 18174, 539, 15, 29, "Input",ExpressionUUID->"a39306f1-71c6-4b94-b371-6fc01010f550"],
Cell[849426, 18191, 270, 3, 33, "Output",ExpressionUUID->"a6c40e6c-54c8-43c0-8ea3-14eff21e4d0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[849733, 18199, 817, 20, 29, "Input",ExpressionUUID->"cf553c81-4a06-4bab-afd3-f19fc3aa55a7"],
Cell[850553, 18221, 332, 5, 33, "Output",ExpressionUUID->"4f63497f-3a23-418e-8577-7f12b00ec985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[850922, 18231, 545, 15, 29, "Input",ExpressionUUID->"eec698d0-cbb8-48b5-a8e1-36b73b855294"],
Cell[851470, 18248, 248, 4, 33, "Output",ExpressionUUID->"c7870267-31fc-4fd8-8da0-797fa5429f66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[851755, 18257, 677, 18, 29, "Input",ExpressionUUID->"92b9af44-06a7-43ae-989a-e9e627ae5e96"],
Cell[852435, 18277, 306, 4, 33, "Output",ExpressionUUID->"bf0bb839-1f6c-47b8-8e02-34a20ba7df3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[852778, 18286, 636, 18, 29, "Input",ExpressionUUID->"b82c69a5-20e5-4fde-a2e9-511e2e85080f"],
Cell[853417, 18306, 231, 4, 33, "Output",ExpressionUUID->"5dd98dc7-ca1e-4eeb-a142-261d2d127d09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[853685, 18315, 585, 17, 29, "Input",ExpressionUUID->"81f750d6-9a77-4554-b124-b5e211000613"],
Cell[854273, 18334, 194, 3, 33, "Output",ExpressionUUID->"29b7d545-9487-4a05-861c-2470e4922eee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[854504, 18342, 533, 16, 29, "Input",ExpressionUUID->"d46caaad-1f89-4873-bdde-4e6afe357a31"],
Cell[855040, 18360, 201, 3, 33, "Output",ExpressionUUID->"5777ccd6-87b3-457d-a29e-83267df2f5ef"]
}, Open  ]],
Cell[855256, 18366, 1194, 19, 121, "Text",ExpressionUUID->"d7389641-1a2b-4258-be82-e4e70e00451c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


